The Option Value of Contract Duration: Evidence from the U.S. Timber Market

This study quantifies how contract duration influences buyers' willingness-to-pay (WTP) when they hold real options that allow them to flexibly time consumption in response to changing market conditions. Using contract data from the US timber industry, we show that buyers delay consumption to manage payoff risk. This behavior generates heterogeneous WTP across buyers. We use structural estimation to uncover the key parameters underlying the incentive to delay consumption. Using these estimates, we conduct counterfactual simulations to measure how longer contract durations shift WTP and to clarify the boundary conditions linked to project size, buyer composition, and market trends. The counterfactual simulations reveal that extending contract duration from 3 to 4 years raises seller revenue by 9-13%, with effects amplified for larger projects and high-type buyers during the upward market trend.

==> main/00_1_clean_data_2012q2_2022q4.R <==
# import package ------
rm(list = ls())
library(magrittr)

# import function ----
read_excel_temp <-
  function(x){
    cat(x,"\n")
    return(
      readxl::read_excel(
        x,
        col_names = T
        )
    )
  }
wd_info <-
  getwd() 

# import 2012Q2_2018Q4 data ------

files_T <-
  list.files(
    path = "input" %>% here::here(),
    pattern = "TimberData-T-[0123456789].*.xlsx",
    full.names = T)
files_C <-
  list.files(
    path = "input" %>% here::here(),
    pattern = "TimberData-C-[0123456789].*.xlsx",
    full.names = T)

## import combined data ----
### import transaction data ----
transaction_data2012Q2_2018Q4 <-
  sapply(
    files_T,
    read_excel_temp,
    simplify = FALSE
    ) %>%
  dplyr::bind_rows(.id = "id")
colnames_header <-
  colnames(
    readxl::read_excel(
      "input/TimberData-C-2018Q4.xlsx",
      col_names = T
    )
  )
# define data_id
transaction_data2012Q2_2018Q4$id <-
  stringr::str_replace_all(
    transaction_data2012Q2_2018Q4$id, 
    pattern = 
      paste(wd_info, "/input/TimberData-T-", sep = ""),
    "")
transaction_data2012Q2_2018Q4$id <-
  stringr::str_replace_all(
    transaction_data2012Q2_2018Q4$id, 
    pattern = 
      ".xlsx",
    "")
transaction_data2012Q2_2018Q4$`Observation Month` <-
  stringr::str_sub(
    strftime(
      transaction_data2012Q2_2018Q4$`Observation Month`,
      "%Y-%m-%d %H:%M:%S"
    ), 
    6,
    7)
transaction_data2012Q2_2018Q4 <-
  transaction_data2012Q2_2018Q4 %>% 
  dplyr::mutate(
    `Observation Month` =
      dplyr::case_when(
        `Observation Month` == "01" ~ "Jan",
        `Observation Month` == "02" ~ "Feb",
        `Observation Month` == "03" ~ "Mar",
        `Observation Month` == "04" ~ "Apr",
        `Observation Month` == "05" ~ "May",
        `Observation Month` == "06" ~ "Jun",
        `Observation Month` == "07" ~ "Jul",
        `Observation Month` == "08" ~ "Aug",
        `Observation Month` == "09" ~ "Sep",
        `Observation Month` == "10" ~ "Oct",
        `Observation Month` == "11" ~ "Nov",
        `Observation Month` == "12" ~ "Dec"
      )
  )
transaction_data2012Q2_2018Q4 <-
  transaction_data2012Q2_2018Q4 %>% 
  dplyr::select(
    id,
    `Contract Identifier`,
    everything()
  )


### import contract data ----
contract_data2012Q2_2018Q4 <-
  sapply(
    files_C,
    read_excel_temp,
    simplify = FALSE
  ) %>%
  dplyr::bind_rows(.id = "id")
contract_data2012Q2_2018Q4 <-
  contract_data2012Q2_2018Q4 %>% 
  dplyr::select(- `Last Assignment Date`)
# define data_id
contract_data2012Q2_2018Q4$id <-
  stringr::str_replace_all(
    contract_data2012Q2_2018Q4$id, 
    pattern = 
      paste(wd_info, "/input/TimberData-C-", sep = ""),
    "")
contract_data2012Q2_2018Q4$id <-
  stringr::str_replace_all(
    contract_data2012Q2_2018Q4$id, 
    pattern = 
      ".xlsx",
    "")
contract_data2012Q2_2018Q4 <-
  contract_data2012Q2_2018Q4 %>% 
  dplyr::select(
    id,
    `Contract Identifier`,
    everything()
  )



# import 2019Q3_2022Q4 data ------

files_T <-
  list.files(
    path = "input/raw_data_2021Q2_2022Q4" %>% here::here(),
    pattern = "TimberData-T-[0123456789].*.xlsx",
    full.names = T)
files_C_2021Q2_2022Q4 <-
  list.files(
    path = "input/raw_data_2021Q2_2022Q4" %>% here::here(),
    pattern = "TimberData-C-[0123456789].*.xlsx",
    full.names = T)
files_C_2019Q3_2021Q1 <-
  list.files(
    path = "input/raw_data_2019Q3_2021Q1" %>% here::here(),
    pattern = "TimberData-C-[0123456789].*.xlsx",
    full.names = T)
## import combined data ----
### import transaction data ----
transaction_data2019Q3_2022Q4 <-
  sapply(
    files_T,
    read_excel_temp,
    simplify = FALSE
  ) %>%
  dplyr::bind_rows(.id = "id")
# define data_id
transaction_data2019Q3_2022Q4$id <-
  stringr::str_replace_all(
    transaction_data2019Q3_2022Q4$id, 
    pattern = 
      paste(wd_info, "/input/raw_data_2021Q2_2022Q4/TimberData-T-", sep = ""),
    "")
transaction_data2019Q3_2022Q4$id <-
  stringr::str_replace_all(
    transaction_data2019Q3_2022Q4$id, 
    pattern = 
      ".xlsx",
    "")

### import contract data ----
contract_data2021Q2_2022Q4 <-
  sapply(
    files_C_2021Q2_2022Q4,
    read_excel_temp,
    simplify = FALSE
  ) %>%
  dplyr::bind_rows(.id = "id")
colnames(contract_data2021Q2_2022Q4)
contract_data2019Q3_2021Q1 <-
  sapply(
    files_C_2019Q3_2021Q1,
    read_excel_temp,
    simplify = FALSE
  ) %>%
  dplyr::bind_rows(.id = "id")
colnames(contract_data2019Q3_2021Q1)

# drop inconsistent variable for merge
colnames(contract_data2019Q3_2021Q1)[16] <-
  "Last Assignment Date"
contract_data2021Q2_2022Q4 <-
  contract_data2021Q2_2022Q4 %>% 
  dplyr::select(
    - `Last Assignment Date`
  )
contract_data2019Q3_2021Q1 <-
  contract_data2019Q3_2021Q1 %>% 
  dplyr::select(
    - `Last Assignment Date`
  )

# define data_id
contract_data2019Q3_2021Q1$id <-
  stringr::str_replace_all(
    contract_data2019Q3_2021Q1$id, 
    pattern = 
      paste(wd_info, "/input/raw_data_2019Q3_2021Q1/TimberData-C-", sep = ""),
    "")
contract_data2019Q3_2021Q1$id <-
  stringr::str_replace_all(
    contract_data2019Q3_2021Q1$id, 
    pattern = 
      ".xlsx",
    "")
contract_data2021Q2_2022Q4$id <-
  stringr::str_replace_all(
    contract_data2021Q2_2022Q4$id, 
    pattern = 
      paste(wd_info, "/input/raw_data_2021Q2_2022Q4/TimberData-C-", sep = ""),
    "")
contract_data2021Q2_2022Q4$id <-
  stringr::str_replace_all(
    contract_data2021Q2_2022Q4$id, 
    pattern = 
      ".xlsx",
    "")

contract_data2019Q3_2022Q4 <-
  rbind(
    contract_data2021Q2_2022Q4,
    contract_data2019Q3_2021Q1
    )
# delete old data
contract_data2021Q2_2022Q4 <-
  0
contract_data2019Q3_2021Q1 <-
  0

# revise cur_purchaser name
name_mapping <- data.frame(
  variation = c("***** NEVER SOLD *****","***** NO BID RECEIVED *****","***** UNSOLD *****",
                "3H  WOOD PRODUCTS", "3H Forestry & Land Management", "3H Wood Products, LLC",
                "BANKS LUMBER COMPANY","BANKS TIMBER LLC",
                "BOISE BLDG SOLUTIONS MFG LLC","Boise Cascade Wood Products, LLC",
                "Boise Cascade Wood Products", "Boise Cascade Wood Products LLC", 
                "BOISE CASCADE WOOD PRODUCTS, L.L.C.", "BOISE CASCADE WOOD PRODUCTS, LLC",
                "BOULDER CREEK TIMBER","Boulder Creek Timber Co.",
                "FRERES LUMBER CO., INC.","FRERES LUMBER CO",
                "fuzzy enterprises","Fuzzy Enterprise",
                "Hampton Tree Farms, LLC","HAMPTON TREE FARMS","Hampton",
                "Idaho Forest Group", "IDAHO FOREST GROUP",
                "Idaho Forest Group LLC","IDAHO FOREST GROUP, LLC",
                "IFG TIMBER, LLC","IFG Timber, LLC (Lewiston)",
                "Indian Hill","Indian Hill, LLC",
                "Iron Pine Logging, LLC","IronPineLogging, LLC",
                "J & J Logging","J & J Logging LLC",
                "John Hebst","John Herbst",
                "LONE ROCK TIMBER COMPANY","Lone Rock Timber Management Co",
                "Lone Rock Timber Investments II, LLC","Lone Rock Timberland Co",
                "Lone Rock Timberland Co.","Lone rock TT Land Company LLC",
                "MARK JONES TRUCKING","Mark Jones Trucking, Inc.",
                "McFarland Cascade Pole & Lumber Company","McFarland Cascade Holdings, Inc.",
                "Millers Trucking","Miller's Trucking",
                "MURPHY COMPANY","Murphy Company HQ",
                "Neiman Timber Company","Neiman Timber Company, LC",
                "Pyramid Mountain Lumber Inc","PYRAMID MOUNTAIN LBR INC",
                "ROSBORO LUMBER","ROSBORO COMPANY, LLC",
                "ROSBORO LLC","ROSBORO, LLC",
                "Rough & Ready", "ROUGH & READY", "Rough & Ready Lumber LLC",
                "RY TIMBER","RY Timber Inc",
                "Scott Timber Co","SCOTT TIMBER CO","SCOTT TIMBER COMPANY",
                "SENECA JONES TIMBER COMPANY","Seneca Jones Timber Company, LLC","SENECA SAWMILL COMPANY",
                "Sierra Pacific Industries","SIERRA PACIFIC INDUSTRIES",
                "Sierra Pacific Industries, Anderson",
                "SPROUL TIMBER SALVAGE INC","SPROUL TIMBER SALVAGE INC.",
                "State of California: Department of Transportation","State of California:  Department of Transportation",
                "Stella-Jones Corporation","Stella Jones Corporation",
                "Stokes Construction Company, Inc","Stokes Construction Company Inc.",
                "Swanson Group" ,"SWANSON GROUP",                                     
                "Swanson Group Inc.","Swanson Group Manufacturing LLC",
                "Swanson Group Mfg. LLC","Swanson Group Mfg., LLc",
                "Swanson Group Mfg., LLC","Swanson Group, Inc.",  
                "Sun Mountain Lumber", "SUN MOUNTAIN LUMBER INC", "Sun Mountain Lumber, Inc","Sun Mountain Lumber, Inc.",
                "Thomas Creek Lumber and Log Co","THOMAS CREEK LUMBER",
                "Tubit Enterprises Inc","TuBit Enterprises, INC",
                "Tricon Timber","Tricon Timber  LLC",
                "Tumbleweed Timber Products","TUMBLEWEED EXPRESS",
                "VAAGEN BROTHERS LUMBER, INC","VAAGEN BROS. LUMBER INC.",
                "Zip-O-Log Mills, Inc.","Zip-O-Log Mills, Inc.."),
  standardized = c("***** UNSOLD *****","***** UNSOLD *****","***** UNSOLD *****",
                   "3H Wood Products", "3H Wood Products", "3H Wood Products",
                   "BANKS TIMBER LLC","BANKS TIMBER LLC",
                   "Boise Cascade Wood Products", "Boise Cascade Wood Products",
                   "Boise Cascade Wood Products", "Boise Cascade Wood Products", 
                   "Boise Cascade Wood Products", "Boise Cascade Wood Products",
                   "BOULDER CREEK TIMBER","BOULDER CREEK TIMBER",
                   "FRERES LUMBER CO","FRERES LUMBER CO",
                   "Fuzzy Enterprise","Fuzzy Enterprise",
                   "HAMPTON TREE FARMS","HAMPTON TREE FARMS","HAMPTON TREE FARMS",
                   "Idaho Forest Group","Idaho Forest Group",
                   "Idaho Forest Group","Idaho Forest Group",
                   "IFG Timber, LLC (Lewiston)","IFG Timber, LLC (Lewiston)",
                   "Indian Hill","Indian Hill",
                   "Iron Pine Logging","Iron Pine Logging",
                   "J & J Logging","J & J Logging",
                   "John Herbst","John Herbst",
                   "LONE ROCK TIMBER COMPANY","LONE ROCK TIMBER COMPANY",
                   "LONE ROCK TIMBER COMPANY","LONE ROCK TIMBER COMPANY",
                   "LONE ROCK TIMBER COMPANY","LONE ROCK TIMBER COMPANY",
                   "MARK JONES TRUCKING","MARK JONES TRUCKING",
                   "McFarland Cascade Pole & Lumber Company","McFarland Cascade Pole & Lumber Company",
                   "Millers Trucking","Millers Trucking",
                   "MURPHY COMPANY","MURPHY COMPANY",
                   "Neiman Timber Company","Neiman Timber Company",
                   "Pyramid Mountain Lumber Inc","Pyramid Mountain Lumber Inc",
                   "ROSBORO LUMBER","ROSBORO LUMBER",
                   "ROSBORO LUMBER","ROSBORO LUMBER",
                   "Rough & Ready Lumber", "Rough & Ready Lumber", "Rough & Ready Lumber",
                   "RY Timber Inc","RY Timber Inc",
                   "SCOTT TIMBER COMPANY","SCOTT TIMBER COMPANY","SCOTT TIMBER COMPANY",
                   "SENECA JONES TIMBER COMPANY","SENECA JONES TIMBER COMPANY","SENECA JONES TIMBER COMPANY",
                   "Sierra Pacific Industries","Sierra Pacific Industries",
                   "Sierra Pacific Industries",
                   "SPROUL TIMBER SALVAGE INC","SPROUL TIMBER SALVAGE INC",
                   "State of California: Department of Transportation","State of California: Department of Transportation",
                   "Stella Jones Corporation","Stella Jones Corporation",
                   "Stokes Construction Company, Inc","Stokes Construction Company, Inc",
                   "Swanson Group","Swanson Group" ,
                   "Swanson Group" ,"Swanson Group" ,
                   "Swanson Group" ,"Swanson Group" ,
                   "Swanson Group" ,"Swanson Group" ,
                   "Sun Mountain Lumber", "Sun Mountain Lumber", "Sun Mountain Lumber","Sun Mountain Lumber",
                   "Thomas Creek Lumber and Log Co","Thomas Creek Lumber and Log Co",
                   "Tubit Enterprises Inc","Tubit Enterprises Inc",
                   "Tricon Timber","Tricon Timber",
                   "Tumbleweed Timber Products","Tumbleweed Timber Products",
                   "VAAGEN BROTHERS LUMBER, INC","VAAGEN BROTHERS LUMBER, INC",
                   "Zip-O-Log Mills, Inc.","Zip-O-Log Mills, Inc.")
)

contract_data2012Q2_2018Q4 <- contract_data2012Q2_2018Q4 %>%
  dplyr::left_join(name_mapping, by = c("Cur Purchaser" = "variation")) %>%
  dplyr::mutate(`Cur Purchaser` = dplyr::coalesce(standardized, `Cur Purchaser`)) %>%
  dplyr::select(-standardized)

contract_data2019Q3_2022Q4 <- contract_data2019Q3_2022Q4 %>%
  dplyr::left_join(name_mapping, by = c("Cur Purchaser" = "variation")) %>%
  dplyr::mutate(`Cur Purchaser` = dplyr::coalesce(standardized, `Cur Purchaser`)) %>%
  dplyr::select(-standardized)

# reorder for merge
contract_data2019Q3_2022Q4 <-
  contract_data2019Q3_2022Q4 %>% 
  dplyr::select(
    id,
    `Contract Identifier`,
    everything()
  ) 
transaction_data2019Q3_2022Q4 <-
  transaction_data2019Q3_2022Q4 %>% 
  dplyr::select(
    id,
    `Contract Identifier`,
    everything()
  ) 

# merge contract ----
colnames(contract_data2019Q3_2022Q4) <-
  colnames(contract_data2012Q2_2018Q4)
contract_data_2012Q2_2022Q4 <-
  rbind(
    contract_data2012Q2_2018Q4,
    contract_data2019Q3_2022Q4
  ) %>% 
  dplyr::arrange(
    `Contract Identifier`,
    id
  )
# delete old data
contract_data2012Q2_2018Q4 <-
  0
contract_data2019Q3_2022Q4 <-
  0

## substitute missing winning bid by same id ----
contract_data_2012Q2_2022Q4 <-
  contract_data_2012Q2_2022Q4 %>% 
  dplyr::mutate(
    `Approval Date` =
      ifelse(
        is.na(`Approval Date`) == 1,
        0,
        as.character(`Approval Date`)
      ),
    `Original Expiration Date` =
      ifelse(
        is.na(`Original Expiration Date`) == 1,
        0,
        as.character(`Original Expiration Date`)
      ),
    `Current Expiration Date` =
      ifelse(
        is.na(`Current Expiration Date`) == 1,
        0,
        as.character(`Current Expiration Date`)
      ),
    `Value Appraised` = 
      ifelse(
        is.na(`Value Appraised`) == 1,
        0,
        `Value Appraised`
      ),
    `Value Sold` = 
      ifelse(
        is.na(`Value Sold`) == 1,
        0,
        `Value Sold`
      ),
    `Acres Offered` = 
      ifelse(
        is.na(`Acres Offered`) == 1,
        0,
        `Acres Offered`
      )
  ) %>% 
  dplyr::group_by(
    `Contract Identifier`
  ) %>% 
  dplyr::mutate(
    `Approval Date` =
      max(`Approval Date`,
          na.rm = TRUE),
    `Original Expiration Date` =
      max(`Original Expiration Date`,
          na.rm = TRUE),
    `Current Expiration Date` =
      max(`Current Expiration Date`,
          na.rm = TRUE),
    `Value Appraised` = 
      max(`Value Appraised`,
          na.rm = TRUE),
    `Value Sold` = 
      max(`Value Sold`,
          na.rm = TRUE),
    `Acres Offered` = 
      max(`Acres Offered`,
          na.rm = TRUE)
  ) %>% 
  dplyr::ungroup()

sum(is.na(contract_data_2012Q2_2022Q4$`Value Sold`)) ==
  0
sum(is.na(contract_data_2012Q2_2022Q4$`Acres Offered`)) ==
  0
## drop samples ----
### drop weird contract ----
contract_data_2012Q2_2022Q4 <-
  contract_data_2012Q2_2022Q4 %>% 
  # drop weird samples
  dplyr::filter(
    (`Value Sold` == 0 &
       `Next High Bid` > 0) == 0
  ) 
### drop unsold auction-data id ----
contract_data_2012Q2_2022Q4 <-
  contract_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    `Cur Purchaser` !=
    "***** NO BID RECEIVED *****"&
      `Cur Purchaser` != 
      "***** UNSOLD *****"&
      `Number Of Bids` > 0
  )
### drop duplicated contract info ----
contract_data_2012Q2_2022Q4 <-
  contract_data_2012Q2_2022Q4 %>% 
  dplyr::arrange(
    `Contract Identifier`,
    id
  ) %>% 
  # keep older data_id and drop duplicated contract info
  dplyr::distinct(
    `Contract Identifier`,
    .keep_all = TRUE
  )

# check weird contract 
weird_outcome_sample_list <-
  contract_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    `Mbf Current` < 0 |
      `Acres Current` < 0 |
      `Ccf Current` < 0 |
      `Value Current` < 0#|
    # `Mbf Uncut` < 0 |
    # `Acres Uncut` < 0 |
    # `Ccf Uncut` < 0 |
    # `Value Uncut` < 0
  ) %>% 
  dplyr::mutate(
    weird_sample_checker = 1
  )
unique(weird_outcome_sample_list$`Contract Identifier`)

temp <-
  contract_data_2012Q2_2022Q4 %>% 
  dplyr::left_join(
    weird_outcome_sample_list %>% 
      dplyr::distinct(
        `Contract Identifier`,
        weird_sample_checker
      ),
    by = c("Contract Identifier" = "Contract Identifier")
  ) %>% 
  dplyr::filter(
    weird_sample_checker == 1
  ) %>% 
  dplyr::select(
    - weird_sample_checker 
  )
temp

## order sample ----

contract_data_2012Q2_2022Q4 <-
  contract_data_2012Q2_2022Q4 %>% 
  dplyr::arrange(
    id,
    `Contract Identifier`,
    `Load Date`
  ) %>% 
  dplyr::select(
    - id,
    - `Load Date`
  )

## extract recontract data ----
recontract_data_2012Q2_2022Q4 <-
  contract_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    `Original Expiration Date` !=
      `Current Expiration Date`
  )

# merge transaction ----
transaction_data_2012Q2_2022Q4 <-
  rbind(
    transaction_data2012Q2_2018Q4,
    transaction_data2019Q3_2022Q4
  )
# delete old data
transaction_data2012Q2_2018Q4 <-
  0
transaction_data2019Q3_2022Q4 <-
  0

## split transaction data ----
### construct felling_transaction_data ----
felling_transaction_data_2012Q2_2022Q4 <-
  transaction_data_2012Q2_2022Q4 %>% 
  dplyr::arrange(
    `Contract Identifier`,
    `Observation Date`,
    id
  ) %>%
  # keep older data_id and drop duplicated transaction info
  dplyr::distinct(
    `Contract Identifier`,
    `Observation Date`,
    `Land Base`,
    `Land Status`,
    `Cut Method`,
    `County Code`,
    `Unit Mod Type`, # modification key
    .keep_all = TRUE
  ) %>% 
  # reflect `Unit Mod Type`== M modification to outcomes
  dplyr::group_by(
    `Contract Identifier`,
    `Observation Date`,
    `Land Base`,
    `Land Status`,
    `Cut Method`,
    `County Code`
  ) %>% 
  dplyr::summarise(
    actual_acres_cut = 
      sum(`Acres Cut`,
          na.rm = TRUE),
    actual_acres_yarded = 
      sum(`Acres Yarded`,
          na.rm = TRUE),
    actual_value_cut = 
      sum(`Value Cut`,
          na.rm = TRUE),
    actual_value_yarded = 
      sum(`Value Yarded`,
          na.rm = TRUE),
    actual_mbf_cut = 
      sum(`Mbf Cut`,
          na.rm = TRUE),
    actual_mbf_yarded = 
      sum(`Mbf Yarded`,
          na.rm = TRUE),
    actual_ccf_cut = 
      sum(`Ccf Cut`,
          na.rm = TRUE),
    actual_ccf_yarded = 
      sum(`Ccf Yarded`,
          na.rm = TRUE),
    actual_gton_cut = 
      sum(`Gton Cut`,
          na.rm = TRUE),
    actual_gton_yarded = 
      sum(`Gton Yarded`,
          na.rm = TRUE)
  ) %>% 
  dplyr::arrange(
    `Contract Identifier`,
    `Observation Date`
  ) %>% 
  dplyr::group_by(
    `Contract Identifier`
  ) %>% 
  dplyr::mutate(
    auction_actual_total_acres_cut = 
      sum(actual_acres_cut,
          na.rm = TRUE),
    auction_actual_total_acres_yarded = 
      sum(actual_acres_yarded,
          na.rm = TRUE),
    auction_actual_total_value_cut = 
      sum(actual_value_cut,
          na.rm = TRUE),
    auction_actual_total_value_yarded = 
      sum(actual_value_yarded,
          na.rm = TRUE),
    auction_actual_total_mbf_cut = 
      sum(actual_mbf_cut,
          na.rm = TRUE),
    auction_actual_total_mbf_yarded = 
      sum(actual_mbf_yarded,
          na.rm = TRUE),
    auction_actual_total_ccf_cut = 
      sum(actual_ccf_cut,
          na.rm = TRUE),
    auction_actual_total_ccf_yarded = 
      sum(actual_ccf_yarded,
          na.rm = TRUE),
    auction_actual_total_gton_cut = 
      sum(actual_gton_cut,
          na.rm = TRUE),
    auction_actual_total_gton_yarded = 
      sum(actual_gton_yarded,
          na.rm = TRUE)
  )

# add actual outcomes
transaction_data_2012Q2_2022Q4 <-
  transaction_data_2012Q2_2022Q4 %>% 
  dplyr::left_join(
    felling_transaction_data_2012Q2_2022Q4,
    by = c(
      "Contract Identifier" = "Contract Identifier",
      "Observation Date" = "Observation Date",
      "Land Base" = "Land Base",
      "Land Status" = "Land Status",
      "Cut Method" = "Cut Method",
      "County Code" = "County Code"
      )
  ) %>% 
  # drop `Unit Mod Type`== M 
  dplyr::arrange(
    `Contract Identifier`,
    `Observation Date`,
    desc(`Unit Mod Type`)
  )
### drop duplicated transaction info ----
transaction_data_2012Q2_2022Q4 <-
  transaction_data_2012Q2_2022Q4 %>% 
  dplyr::distinct(
    `Contract Identifier`,
    `Observation Date`,
    `Land Base`,
    `Land Status`,
    `Cut Method`,
    `County Code`,
    .keep_all = TRUE
  ) 

### construct load_transaction_data_2012Q2_2022Q4 ----
temp <-
  transaction_data_2012Q2_2022Q4 %>% 
  dplyr::group_by(
    `Contract Identifier`,
    `Observation Date`,
    `Land Base`,
    `Land Status`,
    `Cut Method`,
    `County Code`
  ) %>% 
  dplyr::mutate(
    data_n = 
      dplyr::n()
  ) %>% 
  dplyr::filter(
    data_n > 1
  )
dim(temp)[1] ==
  0


load_transaction_data_2012Q2_2022Q4 <-
  transaction_data_2012Q2_2022Q4 %>% 
  dplyr::distinct(
    `Contract Identifier`,
    `Observation Date`,
    `Land Base`,
    `Land Status`,
    `Cut Method`,
    `County Code`,
    `Load Date`
  ) 

## drop weird transaction (negative total outcome) ----
colnames(transaction_data_2012Q2_2022Q4)
temp <-
  transaction_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    (auction_actual_total_acres_cut < 0 &
      auction_actual_total_acres_yarded <0) |
      (auction_actual_total_value_cut < 0 &
      auction_actual_total_value_yarded <0) |
      (auction_actual_total_mbf_cut < 0 &
      auction_actual_total_mbf_yarded<0) |
      (auction_actual_total_ccf_cut < 0 &
      auction_actual_total_ccf_yarded<0) |
      auction_actual_total_gton_cut < 0 &
      auction_actual_total_gton_yarded <0
  )
temp
transaction_data_2012Q2_2022Q4 <-
  transaction_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    auction_actual_total_acres_cut >= 0 &
      auction_actual_total_acres_yarded >=0 &
      auction_actual_total_value_cut >= 0 &
      auction_actual_total_value_yarded >=0 &
      auction_actual_total_mbf_cut >= 0 &
      auction_actual_total_mbf_yarded>=0 &
      auction_actual_total_ccf_cut >= 0 &
      auction_actual_total_ccf_yarded>=0 &
      auction_actual_total_gton_cut >= 0 &
      auction_actual_total_gton_yarded >=0
  ) %>% 
  dplyr::select(
    - `Load Date`
  )


## order sample ----
transaction_data_2012Q2_2022Q4 <-
  transaction_data_2012Q2_2022Q4 %>% 
  dplyr::arrange(
    id,
    `Contract Identifier`,
    `Observation Date`
  )





# import timber price ----
## housing_starts_from_fed_2008Q1_2023Q1 ----
housing_starts_from_fed_2008Q1_2023Q1 <- 
  readxl::read_excel("input/housing_starts_from_fed.xls")
colnames(housing_starts_from_fed_2008Q1_2023Q1) <-
  c("observation_date",
    "housing_starts_price_monthly")
housing_starts_from_fed_2008Q1_2023Q1 <- 
  housing_starts_from_fed_2008Q1_2023Q1 %>% 
  dplyr::filter(
    observation_date >= "2008-01-01"
  ) 
housing_starts_from_fed_2008Q1_2023Q1$month <-
  substr(
    housing_starts_from_fed_2008Q1_2023Q1$observation_date, 
    # fix triple space to single space
    6,
    7)
housing_starts_from_fed_2008Q1_2023Q1$year <-
  substr(
    housing_starts_from_fed_2008Q1_2023Q1$observation_date, 
    # fix triple space to single space
    1,
    4)
housing_starts_from_fed_2008Q1_2023Q1 <- 
  housing_starts_from_fed_2008Q1_2023Q1 %>% 
  dplyr::mutate(
    quarter =
      dplyr::case_when(
        month == "01" ~ 1,
        month == "02" ~ 1,
        month == "03" ~ 1,
        month == "04" ~ 2,
        month == "05" ~ 2,
        month == "06" ~ 2,
        month == "07" ~ 3,
        month == "08" ~ 3,
        month == "09" ~ 3,
        month == "10" ~ 4,
        month == "11" ~ 4,
        month == "12" ~ 4
      )
  ) %>% 
  dplyr::group_by(
    year,
    quarter
  ) %>% 
  dplyr::mutate(
    housing_starts_price_quarter_average = 
      mean(housing_starts_price_monthly)
  ) %>% 
  dplyr::ungroup()
## lumber_product_price_from_fed_2008Q1_2023Q1 ----
lumber_product_price_from_fed_2008Q1_2023Q1 <- 
  readxl::read_excel("input/lumber_product_price_from_fed.xls")
colnames(lumber_product_price_from_fed_2008Q1_2023Q1) <-
  c("observation_date",
    "lumber_product_price_monthly")
lumber_product_price_from_fed_2008Q1_2023Q1 <- 
  lumber_product_price_from_fed_2008Q1_2023Q1 %>% 
  dplyr::filter(
    observation_date >= "2008-01-01"
  )

lumber_product_price_from_fed_2008Q1_2023Q1$month <-
  substr(
    lumber_product_price_from_fed_2008Q1_2023Q1$observation_date, 
    # fix triple space to single space
    6,
    7)
lumber_product_price_from_fed_2008Q1_2023Q1$year <-
  substr(
    lumber_product_price_from_fed_2008Q1_2023Q1$observation_date, 
    # fix triple space to single space
    1,
    4)
lumber_product_price_from_fed_2008Q1_2023Q1 <- 
  lumber_product_price_from_fed_2008Q1_2023Q1 %>% 
  dplyr::mutate(
    quarter =
      dplyr::case_when(
        month == "01" ~ 1,
        month == "02" ~ 1,
        month == "03" ~ 1,
        month == "04" ~ 2,
        month == "05" ~ 2,
        month == "06" ~ 2,
        month == "07" ~ 3,
        month == "08" ~ 3,
        month == "09" ~ 3,
        month == "10" ~ 4,
        month == "11" ~ 4,
        month == "12" ~ 4
      )
  ) %>% 
  dplyr::group_by(
    year,
    quarter
  ) %>% 
  dplyr::mutate(
    lumber_product_price_quarter_average = 
      mean(lumber_product_price_monthly)
  ) %>% 
  dplyr::ungroup()


# rename the file
felling_transaction_data_2012Q2_2022Q4 <-
  transaction_data_2012Q2_2022Q4



# save data ----
saveRDS(contract_data_2012Q2_2022Q4,
        file = "cleaned/contract_data_2012Q2_2022Q4.rds")
saveRDS(recontract_data_2012Q2_2022Q4,
        file = "cleaned/recontract_data_2012Q2_2022Q4.rds")
saveRDS(felling_transaction_data_2012Q2_2022Q4,
        file = "cleaned/felling_transaction_data_2012Q2_2022Q4.rds")
saveRDS(load_transaction_data_2012Q2_2022Q4,
        file = "cleaned/load_transaction_data_2012Q2_2022Q4.rds")

saveRDS(housing_starts_from_fed_2008Q1_2023Q1,
        file = "cleaned/housing_starts_from_fed_2008Q1_2023Q1.rds")
saveRDS(lumber_product_price_from_fed_2008Q1_2023Q1,
        file = "cleaned/lumber_product_price_from_fed_2008Q1_2023Q1.rds")



==> main/00_2_clean_data_2023q1_2025q3.R <==
# import package ------
rm(list = ls())
library(magrittr)

# import function ----
read_excel_temp <-
  function(x){
    cat(x,"\n")
    return(
      readxl::read_excel(
        x,
        col_names = T
        )
    )
  }
wd_info <-
  getwd() 

# import 2023Q1_2025Q3 data ------

files_T <-
  list.files(
    path = "input/raw_data_2023Q1_2025Q3" %>% here::here(),
    pattern = "TimberData-T-[0123456789].*.xlsx",
    full.names = T)
files_C_2023Q1_2025Q3 <-
  list.files(
    path = "input/raw_data_2023Q1_2025Q3" %>% here::here(),
    pattern = "TimberData-C-[0123456789].*.xlsx",
    full.names = T)
## import combined data ----
### import transaction data ----
transaction_data_2023Q1_2025Q3 <-
  sapply(
    files_T,
    read_excel_temp,
    simplify = FALSE
  ) %>%
  dplyr::bind_rows(.id = "id")
# define data_id
transaction_data_2023Q1_2025Q3$id <-
  stringr::str_replace_all(
    transaction_data_2023Q1_2025Q3$id, 
    pattern = 
      paste(wd_info, "/input/raw_data_2023Q1_2025Q3/TimberData-T-", sep = ""),
    "")
transaction_data_2023Q1_2025Q3$id <-
  stringr::str_replace_all(
    transaction_data_2023Q1_2025Q3$id, 
    pattern = 
      ".xlsx",
    "")

### import contract data ----
contract_data_2023Q1_2025Q3 <-
  sapply(
    files_C_2023Q1_2025Q3,
    read_excel_temp,
    simplify = FALSE
  ) %>%
  dplyr::bind_rows(.id = "id")
colnames(contract_data_2023Q1_2025Q3)

# define data_id
contract_data_2023Q1_2025Q3$id <-
  stringr::str_replace_all(
    contract_data_2023Q1_2025Q3$id, 
    pattern = 
      paste(wd_info, "/input/raw_data_2023Q1_2025Q3/TimberData-C-", sep = ""),
    "")
contract_data_2023Q1_2025Q3$id <-
  stringr::str_replace_all(
    contract_data_2023Q1_2025Q3$id, 
    pattern = 
      ".xlsx",
    "")

# revise cur_purchaser name
name_mapping <- data.frame(
  variation = c("***** NEVER SOLD *****","***** NO BID RECEIVED *****","***** UNSOLD *****",
                "3H  WOOD PRODUCTS", "3H Forestry & Land Management", "3H Wood Products, LLC",
                "BANKS LUMBER COMPANY","BANKS TIMBER LLC",
                "BOISE BLDG SOLUTIONS MFG LLC","Boise Cascade Wood Products, LLC",
                "Boise Cascade Wood Products", "Boise Cascade Wood Products LLC", 
                "BOISE CASCADE WOOD PRODUCTS, L.L.C.", "BOISE CASCADE WOOD PRODUCTS, LLC",
                "BOULDER CREEK TIMBER","Boulder Creek Timber Co.",
                "FRERES LUMBER CO., INC.","FRERES LUMBER CO",
                "fuzzy enterprises","Fuzzy Enterprise",
                "Hampton Tree Farms, LLC","HAMPTON TREE FARMS","Hampton",
                "Idaho Forest Group", "IDAHO FOREST GROUP",
                "Idaho Forest Group LLC","IDAHO FOREST GROUP, LLC",
                "IFG TIMBER, LLC","IFG Timber, LLC (Lewiston)",
                "Indian Hill","Indian Hill, LLC",
                "Iron Pine Logging, LLC","IronPineLogging, LLC",
                "J & J Logging","J & J Logging LLC",
                "John Hebst","John Herbst",
                "LONE ROCK TIMBER COMPANY","Lone Rock Timber Management Co",
                "Lone Rock Timber Investments II, LLC","Lone Rock Timberland Co",
                "Lone Rock Timberland Co.","Lone rock TT Land Company LLC",
                "MARK JONES TRUCKING","Mark Jones Trucking, Inc.",
                "McFarland Cascade Pole & Lumber Company","McFarland Cascade Holdings, Inc.",
                "Millers Trucking","Miller's Trucking",
                "MURPHY COMPANY","Murphy Company HQ",
                "Neiman Timber Company","Neiman Timber Company, LC",
                "Pyramid Mountain Lumber Inc","PYRAMID MOUNTAIN LBR INC",
                "ROSBORO LUMBER","ROSBORO COMPANY, LLC",
                "ROSBORO LLC","ROSBORO, LLC",
                "Rough & Ready", "ROUGH & READY", "Rough & Ready Lumber LLC",
                "RY TIMBER","RY Timber Inc",
                "Scott Timber Co","SCOTT TIMBER CO","SCOTT TIMBER COMPANY",
                "SENECA JONES TIMBER COMPANY","Seneca Jones Timber Company, LLC","SENECA SAWMILL COMPANY",
                "Sierra Pacific Industries","SIERRA PACIFIC INDUSTRIES",
                "Sierra Pacific Industries, Anderson",
                "SPROUL TIMBER SALVAGE INC","SPROUL TIMBER SALVAGE INC.",
                "State of California: Department of Transportation","State of California:  Department of Transportation",
                "Stella-Jones Corporation","Stella Jones Corporation",
                "Stokes Construction Company, Inc","Stokes Construction Company Inc.",
                "Swanson Group" ,"SWANSON GROUP",                                     
                "Swanson Group Inc.","Swanson Group Manufacturing LLC",
                "Swanson Group Mfg. LLC","Swanson Group Mfg., LLc",
                "Swanson Group Mfg., LLC","Swanson Group, Inc.",  
                "Sun Mountain Lumber", "SUN MOUNTAIN LUMBER INC", "Sun Mountain Lumber, Inc","Sun Mountain Lumber, Inc.",
                "Thomas Creek Lumber and Log Co","THOMAS CREEK LUMBER",
                "Tubit Enterprises Inc","TuBit Enterprises, INC",
                "Tricon Timber","Tricon Timber  LLC",
                "Tumbleweed Timber Products","TUMBLEWEED EXPRESS",
                "VAAGEN BROTHERS LUMBER, INC","VAAGEN BROS. LUMBER INC.",
                "Zip-O-Log Mills, Inc.","Zip-O-Log Mills, Inc.."),
  standardized = c("***** UNSOLD *****","***** UNSOLD *****","***** UNSOLD *****",
                   "3H Wood Products", "3H Wood Products", "3H Wood Products",
                   "BANKS TIMBER LLC","BANKS TIMBER LLC",
                   "Boise Cascade Wood Products", "Boise Cascade Wood Products",
                   "Boise Cascade Wood Products", "Boise Cascade Wood Products", 
                   "Boise Cascade Wood Products", "Boise Cascade Wood Products",
                   "BOULDER CREEK TIMBER","BOULDER CREEK TIMBER",
                   "FRERES LUMBER CO","FRERES LUMBER CO",
                   "Fuzzy Enterprise","Fuzzy Enterprise",
                   "HAMPTON TREE FARMS","HAMPTON TREE FARMS","HAMPTON TREE FARMS",
                   "Idaho Forest Group","Idaho Forest Group",
                   "Idaho Forest Group","Idaho Forest Group",
                   "IFG Timber, LLC (Lewiston)","IFG Timber, LLC (Lewiston)",
                   "Indian Hill","Indian Hill",
                   "Iron Pine Logging","Iron Pine Logging",
                   "J & J Logging","J & J Logging",
                   "John Herbst","John Herbst",
                   "LONE ROCK TIMBER COMPANY","LONE ROCK TIMBER COMPANY",
                   "LONE ROCK TIMBER COMPANY","LONE ROCK TIMBER COMPANY",
                   "LONE ROCK TIMBER COMPANY","LONE ROCK TIMBER COMPANY",
                   "MARK JONES TRUCKING","MARK JONES TRUCKING",
                   "McFarland Cascade Pole & Lumber Company","McFarland Cascade Pole & Lumber Company",
                   "Millers Trucking","Millers Trucking",
                   "MURPHY COMPANY","MURPHY COMPANY",
                   "Neiman Timber Company","Neiman Timber Company",
                   "Pyramid Mountain Lumber Inc","Pyramid Mountain Lumber Inc",
                   "ROSBORO LUMBER","ROSBORO LUMBER",
                   "ROSBORO LUMBER","ROSBORO LUMBER",
                   "Rough & Ready Lumber", "Rough & Ready Lumber", "Rough & Ready Lumber",
                   "RY Timber Inc","RY Timber Inc",
                   "SCOTT TIMBER COMPANY","SCOTT TIMBER COMPANY","SCOTT TIMBER COMPANY",
                   "SENECA JONES TIMBER COMPANY","SENECA JONES TIMBER COMPANY","SENECA JONES TIMBER COMPANY",
                   "Sierra Pacific Industries","Sierra Pacific Industries",
                   "Sierra Pacific Industries",
                   "SPROUL TIMBER SALVAGE INC","SPROUL TIMBER SALVAGE INC",
                   "State of California: Department of Transportation","State of California: Department of Transportation",
                   "Stella Jones Corporation","Stella Jones Corporation",
                   "Stokes Construction Company, Inc","Stokes Construction Company, Inc",
                   "Swanson Group","Swanson Group" ,
                   "Swanson Group" ,"Swanson Group" ,
                   "Swanson Group" ,"Swanson Group" ,
                   "Swanson Group" ,"Swanson Group" ,
                   "Sun Mountain Lumber", "Sun Mountain Lumber", "Sun Mountain Lumber","Sun Mountain Lumber",
                   "Thomas Creek Lumber and Log Co","Thomas Creek Lumber and Log Co",
                   "Tubit Enterprises Inc","Tubit Enterprises Inc",
                   "Tricon Timber","Tricon Timber",
                   "Tumbleweed Timber Products","Tumbleweed Timber Products",
                   "VAAGEN BROTHERS LUMBER, INC","VAAGEN BROTHERS LUMBER, INC",
                   "Zip-O-Log Mills, Inc.","Zip-O-Log Mills, Inc.")
)


contract_data_2023Q1_2025Q3 <- contract_data_2023Q1_2025Q3 %>%
  dplyr::left_join(name_mapping, by = c("Cur Purchaser" = "variation")) %>%
  dplyr::mutate(`Cur Purchaser` = dplyr::coalesce(standardized, `Cur Purchaser`)) %>%
  dplyr::select(-standardized)

# reorder for merge
contract_data_2023Q1_2025Q3 <-
  contract_data_2023Q1_2025Q3 %>% 
  dplyr::select(
    id,
    `Contract Identifier`,
    everything()
  ) 
transaction_data_2023Q1_2025Q3 <-
  transaction_data_2023Q1_2025Q3 %>% 
  dplyr::select(
    id,
    `Contract Identifier`,
    everything()
  ) 





# save data ----
saveRDS(contract_data_2023Q1_2025Q3,
        file = "cleaned/contract_data_2023Q1_2025Q3.rds")
saveRDS(transaction_data_2023Q1_2025Q3,
        file = "cleaned/transaction_data_2023Q1_2025Q3.rds")


==> main/00_function.R <==
rm(list = ls())
library(magrittr)
# make function ----

generate_value_function_continuation_value_list <-
  function(
    temporal_payoff,
    state_matrix,
    price_transition_matrix,
    par
  ){
    ## Period t = T-1, T-2, ..., 1 ----
    V_next <-
      temporal_payoff
    V_next <- 
      V_next %>%
      as.data.frame(.) %>%
      tidyr::gather(
        key = "u", 
        value = "continuation_value",
        - p
      ) %>%
      dplyr::mutate(
        initial_tract_size = 
          as.numeric(
            gsub(
              "u",
              "",
              u
            )
          )
      ) %>%
      dplyr::select( - u)
    colnames(V_next) <- 
      c(
        "price_next",
        "continuation_value", 
        "initial_tract_size"
      )
    V_next$cum_tract_size <-
      rep(
        seq(
          0,
          1,
          by = 0.25
        ), 
        length(p)*length(u)
      )
    V_next$cum_tract_size <- 
      V_next$cum_tract_size*
      V_next$initial_tract_size
    V_action_list <- list()
    for (t in (num_period - 1):1) {
      ## action - specific value function  ---- 
      ### temporal payoff  ---- 
      V_action <- 
        state_matrix %>%
        dplyr::mutate(
          temporal_payoff  = 
            action*(
              par[1]*p - 
                par[2] - 
                action*par[3]
            ),
          next_tract_size = 
            current_tract_size - 
            action
        ) %>%
        dplyr::left_join(
          V_next,
          by = c(
            "next_tract_size" = "cum_tract_size",
            "initial_tract_size" = "initial_tract_size"
          )
        ) %>%
        dplyr::left_join(
          price_transition_matrix,
          by = c(
            "p" = "p",
            "price_next" = "price_next"
          )
        ) %>%
        dplyr::group_by(
          p,
          current_tract_size,
          initial_tract_size, action
        ) %>%
        dplyr::summarize(
          # temporal payoff and expected continuation value
          temporal_payoff = 
            mean(temporal_payoff),
          expected_continuation_value  = 
            discount_factor * 
            sum(continuation_value*price_next_probability),
          .groups = "drop"
        ) %>%
        dplyr::ungroup() %>%
        # conditonal choice probability
        dplyr::mutate(
          action_payoff = 
            temporal_payoff + 
            expected_continuation_value
        ) %>%
        dplyr::group_by(
          p, 
          current_tract_size, 
          initial_tract_size
        ) %>%
        dplyr::mutate(
          max_payoff = 
            max(action_payoff),
          action_payoff_original =
            action_payoff,
          action_payoff = action_payoff -
            max_payoff,
          choice_probability = 
            exp(action_payoff)/
            sum(exp(action_payoff))
        ) %>%
        dplyr::ungroup() %>%
        ## adjust too low ccp
        dplyr::mutate(
          choice_probability = 
            ifelse(
              choice_probability == 0,
              1e-300,
              choice_probability
            )
        )
      V_next <- 
        V_action %>%
        dplyr::group_by(
          p, 
          current_tract_size,
          initial_tract_size
        ) %>%
        dplyr::summarize(
          continuation_value = 
            sum(
              choice_probability*(
                action_payoff_original - 
                  log(choice_probability) + 
                  euler_constant
              )
            ),
          .groups = "drop"
        ) %>%
        dplyr::ungroup() %>%
        dplyr::mutate(
          continuation_value  = 
            ifelse(
              current_tract_size == 0,
              0, 
              continuation_value
            )
        )
      colnames(V_next) <-
        c(
          "price_next", 
          "cum_tract_size", 
          "initial_tract_size",
          "continuation_value"
        )
      V_action_list[[t]] <- 
        V_action %>%
        dplyr::mutate(
          time = t
        )
    }
    continuation_value <-
      V_next %>%
      dplyr::filter(cum_tract_size == initial_tract_size)
    res_list <-
      list(
        V_action_list = V_action_list,
        continuation_value = continuation_value
      )
    return(res_list)
  }
nfxp_obj <- 
  function(
    par,
    temporal_payoff_original,
    state_matrix_original,
    num_action,
    u,
    umat,
    simulated_data
  ){
    temporal_payoff <- 
      temporal_payoff_original
    state_matrix <- 
      state_matrix_original
    for (i in 1:length(p)) {
      temporal_payoff[((i-1)*num_action+1):(i*num_action), 2:(length(u)+1)] <- 
        umat*(par[1]*p[i]-par[2]-umat*par[3])
      state_matrix[((i-1)*num_action+1):(i*num_action), 2:(length(u)+1)] <- 
        umat
    }
    colnames(temporal_payoff) <- 
      c("p", paste0("u", u))
    colnames(state_matrix) <- 
      c("p", paste0("u", u))
    ## Tuning state matrix 
    state_matrix <- 
      as.data.frame(state_matrix)
    state_matrix <- 
      state_matrix %>%
      tidyr::gather(key="u", value="tract", -p) %>%
      dplyr::mutate(
        initial_tract_size = 
          as.numeric(gsub("u", "", u))
      ) %>%
      dplyr::select(-u)
    state_matrix <- state_matrix %>%
      dplyr::group_by(p, initial_tract_size) %>%
      dplyr::mutate(
        action_set = list(unique(tract))
      ) %>%
      ## transform action set to longer
      tidyr::unnest(action_set) %>%
      dplyr::ungroup() %>%
      dplyr::filter(
        action_set <= tract
      )
    colnames(state_matrix) <-
      c(
        "p",
        "current_tract_size",
        "initial_tract_size",
        "action"
      )
    ## Period t = T-1, T-2, ..., 1 ----
    value_function_continuation_value_list <-
      generate_value_function_continuation_value_list(
        temporal_payoff,
        state_matrix,
        price_transition_matrix,
        par = par
      )
    V_action_list <-
      value_function_continuation_value_list$V_action_list
    V_action_list <-
      do.call(
        rbind, 
        V_action_list
      )
    simulated_data_merged <- 
      simulated_data %>%
      dplyr::filter(time < num_period) %>%
      dplyr::left_join(
        V_action_list %>%
          dplyr::select(
            p, 
            current_tract_size,
            initial_tract_size,
            action,
            time, 
            choice_probability
          ),
        by = c(
          "p" = "p", 
          "current_tract_size" = "current_tract_size",
          "initial_tract_size" = "initial_tract_size",
          "action" = "action", "time" = "time"
        )
      )
    likelihood <-
      ifelse(
        is.na(sum(log(simulated_data_merged$choice_probability)))==TRUE,
        1000000,
        -sum(log(simulated_data_merged$choice_probability))
      )
    return(likelihood)
  }



nfxp_fkrb_obj <- 
  function(
    weight_on_par_matrix, 
    par_matrix, # given grid param
    ccp_sum_list
  ){
    # for loop on weight par
    for (ww in 1:dim(par_matrix)[1]) {
      # merge each weight
      if(ww == 1){
        weighted_ccp <- 
          ccp_sum_list[[ww]]$actual_action - 
          ccp_sum_list[[ww]]$choice_probability * weight_on_par_matrix[ww]
        weighted_ccp <- weighted_ccp^2
        ccp_sum_all_weight <-
          data.frame(
            ww = ww,
            row_id = seq_along(weighted_ccp),
            value = weighted_ccp
          )
        # auction moment
        value_moment <- 
          data.frame(
            ww = ww,
            row_id = seq_along(continuation_value_list[[ww]]$continuation_value_money),
            moment_mean = 
              continuation_value_list[[ww]]$continuation_value_money*weight_on_par_matrix[ww]
          )
      }else{
        weighted_ccp <- 
          ccp_sum_list[[ww]]$actual_action - 
          ccp_sum_list[[ww]]$choice_probability * weight_on_par_matrix[ww]
        weighted_ccp <- weighted_ccp^2
        df_tmp <-
          data.frame(
            ww = ww,
            row_id = seq_along(weighted_ccp),
            value = weighted_ccp
          )
        ccp_sum_all_weight <- 
          dplyr::bind_rows(
            ccp_sum_all_weight, 
            df_tmp
            )
        # auction moment
        value_tmp <- 
          data.frame(
            ww = ww,
            row_id = seq_along(continuation_value_list[[ww]]$continuation_value_money),
            moment_mean = 
              continuation_value_list[[ww]]$continuation_value_money*weight_on_par_matrix[ww]
          )
        value_moment <-
          dplyr::bind_rows(
            value_moment, 
            value_tmp
          )
      }
    }# end weight loop
    ## likelihood
    res <-
      mean(ccp_sum_all_weight$value)
    ## auction moment match
    value_moment <- value_moment %>%
      group_by(row_id) %>%
      summarize(
        moment_mean = sum(moment_mean),
        .groups = "drop"
      )
    auction_moment_match <-
      mean((1 - auction_moment$moment_mean/value_moment$moment_mean)^2)
    ## output
    return(res+auction_moment_match)
    #return(res)
  }


==> main/01_transform_data.R <==
# import package ------
rm(list = ls())
library(magrittr)
library(zipcodeR) # for geocoding
library(ggplot2)
#library(tidygeocoder)
# load data ------
contract_data_2012Q2_2022Q4 <-
  readRDS(file = "cleaned/contract_data_2012Q2_2022Q4.rds") %>% 
  tibble::as_tibble()
felling_transaction_data_2012Q2_2022Q4 <-
  readRDS(file = "cleaned/felling_transaction_data_2012Q2_2022Q4.rds")
load_transaction_data_2012Q2_2022Q4 <-
  readRDS(file = "cleaned/load_transaction_data_2012Q2_2022Q4.rds")
housing_starts_from_fed_2008Q1_2023Q1 <-
  readRDS(file = "cleaned/housing_starts_from_fed_2008Q1_2023Q1.rds")
lumber_product_price_from_fed_2008Q1_2023Q1 <-
  readRDS(file = "cleaned/lumber_product_price_from_fed_2008Q1_2023Q1.rds")

# rename varibles ----
## rename contract_data ----

new_column_name <-
  c(
    #"data_id",
    # auction variables
    "auction_id", 
    "auction_source_system",
    "auction_state_office_code",
    "auction_district_code",
    "auction_district_name",
    "auction_field_office_code",
    "auction_field_office_name",
    # bidder variables
    "bidder_name", #="cur_purchaser",
    "bidder_city",
    "bidder_state",
    "bidder_zip",
    "bidder_sba_size",
    "bidder_org_type",
    "bidder_manufacturer_index",
    # auction variables
    "auction_name",
    "auction_sale_date",
    "auction_format",
    "auction_contract_mechanism",
    "auction_num_of_qualified_bidders",
    "auction_num_of_active_bidders",
    "auction_num_of_bids",
    "auction_second_highest_bid",
    "auction_award_date",
    "auction_contract_term",
    "auction_approval_date",
    "auction_original_expiration_date",
    "auction_current_expiration_date",
    # estimated variables
    "auction_acres_current",
    "auction_mbf_current",
    "auction_ccf_current",
    "auction_gton_current",
    "auction_value_current",
    "auction_acres_uncut",
    "auction_mbf_uncut",
    "auction_ccf_uncut",
    "auction_gton_uncut",
    "auction_value_uncut",
    "auction_acres_unyarded",
    "auction_mbf_unyarded",
    "auction_ccf_unyarded",
    "auction_gton_unyarded",
    "auction_value_unyarded",
    "auction_cut_against",
    "auction_yarded_against",
    "auction_first_install",
    "auction_payments_excl_first",
    "auction_unpaid_excl_first",
    "auction_unmatured_balance",
    "auction_termination_date",
    "auction_termination_type",
    "auction_cancel_reason",
    "auction_multi_agency",
    "auction_lead_agency",
    "auction_reserve_price",# = "Value Appraised"
    "auction_highest_bid", #"Value Sold" 
    "auction_acres_offered"
  )
colnames(contract_data_2012Q2_2022Q4) <-
  new_column_name

## rename felling_transaction_data ----
new_column_name <-
  c(
    "data_id",
    # auction variables
    "auction_id", 
    "auction_source_system",
    "auction_state_office_code",
    "auction_district_code",
    "auction_district_name",
    "transaction_observation_date",
    "transaction_observation_fiscal_year",
    "transaction_observation_current_year",
    "transaction_unit_mod_type",
    "transaction_land_base",
    "transaction_land_status_code",
    "transaction_land_status",
    "transaction_cut_method",
    "transaction_observation_month",
    "transaction_county_code",
    "transaction_county_name",
    "transaction_acres_cut",
    "transaction_acres_yarded",
    "transaction_value_cut",
    "transaction_value_yarded",
    "transaction_mbf_cut",
    "transaction_mbf_yarded",
    "transaction_ccf_cut",
    "transaction_ccf_yarded",
    "transaction_gton_cut",
    "transaction_gton_yarded",
    #"transaction_load_date",
    "transaction_actual_acres_cut",
    "transaction_actual_acres_yarded",
    "transaction_actual_value_cut",
    "transaction_actual_value_yarded",
    "transaction_actual_mbf_cut",
    "transaction_actual_mbf_yarded",
    "transaction_actual_ccf_cut",
    "transaction_actual_ccf_yarded",
    "transaction_actual_gton_cut",
    "transaction_actual_gton_yarded",
    "auction_actual_total_acres_cut",
    "auction_actual_total_acres_yarded",
    "auction_actual_total_value_cut",
    "auction_actual_total_value_yarded",
    "auction_actual_total_mbf_cut",
    "auction_actual_total_mbf_yarded",
    "auction_actual_total_ccf_cut",
    "auction_actual_total_ccf_yarded",
    "auction_actual_total_gton_cut",
    "auction_actual_total_gton_yarded" 
  )
colnames(felling_transaction_data_2012Q2_2022Q4) <-
  new_column_name

## rename load_transaction_data ----
new_column_name <-
  c(
    # auction variables
    "auction_id", 
    "transaction_observation_date",
    "transaction_land_base",
    "transaction_land_status",
    "transaction_cut_method",
    "transaction_county_code",
    "transaction_load_date"
  )
colnames(load_transaction_data_2012Q2_2022Q4) <-
  new_column_name

# check unique `Contract Identifier` with valid auction
temp <-
  contract_data_2012Q2_2022Q4 %>% 
  dplyr::distinct(
    auction_id,
    auction_highest_bid
  ) %>% 
  dplyr::filter(
    auction_highest_bid > 0
  )
temp
# merge data ------
contract_data_2012Q2_2022Q4_drop_no_bid_contract <-
  contract_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    # drop no bid auction
    auction_num_of_qualified_bidders > 0
  ) %>% 
  dplyr::select(
    # drop duplicated variables
    -auction_source_system,
    -auction_state_office_code ,
    -auction_district_code,
    -auction_district_name#,
    #-transaction_load_date
  )
colnames(felling_transaction_data_2012Q2_2022Q4)
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::left_join(
    contract_data_2012Q2_2022Q4_drop_no_bid_contract,
    by = c(#"data_id" = "data_id"#,
           "auction_id" = "auction_id"
           )
  ) 
# delete old data
contract_data_2012Q2_2022Q4_drop_no_bid_contract <-
  0
## drop unmatched auction_id ----
temp <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    is.na(bidder_city) == 1
  )
length(unique(temp$auction_id))

contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    is.na(bidder_city) == 0
  )

## drop confusing variables ----
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::select(
    - transaction_acres_cut,
    - transaction_acres_yarded,
    - transaction_value_cut,
    - transaction_value_yarded,
    - transaction_mbf_cut,
    - transaction_mbf_yarded,
    - transaction_ccf_cut,
    - transaction_ccf_yarded,
    - transaction_gton_cut,
    - transaction_gton_yarded
  )

length(unique(contract_and_felling_transaction_data_2012Q2_2022Q4$auction_id))

# manufacture dummy ----
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>%
  dplyr::filter(bidder_manufacturer_index !="NA") %>%
  dplyr::mutate(
    dummy_bidder_manufacturer_index =
      ifelse(
        bidder_manufacturer_index == "Y"|
          bidder_manufacturer_index == "Yes",
        1,
        0)
      )

# add location and distance ----

## construct geocode of address of winning bidder ----
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::mutate(
    address_winning_bidder =
      paste(
        bidder_state,
        ",",
        bidder_zip,
        sep = ""
      )
  )
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>%
  dplyr::group_by(bidder_state,
                  #`County Name`,
                  bidder_zip,
                  address_winning_bidder,
                  dummy_bidder_manufacturer_index,
                  bidder_name) %>%
  dplyr::mutate(bidder_address_id = as.character( dplyr::cur_group_id()))

address_list <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::distinct(
    bidder_state,
    #`County Name`,
    bidder_zip,
    address_winning_bidder,
    dummy_bidder_manufacturer_index,
    bidder_name,
    bidder_address_id
  ) 

lat_longs <- 
  address_list %>%
  tidygeocoder::geocode(
    address_winning_bidder, 
    #method = 'osm', 
    method = "arcgis", 
    lat = latitude, 
    long = longitude)
lat_longs <- 
  lat_longs %>% 
  dplyr::filter(is.na(bidder_state) == 0)

### fixed weird geocode ----
lat_longs_weird_list <- 
  lat_longs %>% 
  dplyr::filter(
    latitude < 0 |
      longitude > - 60
  )
lat_longs_weird_list

ggplot(
  lat_longs, 
  aes(x = longitude,
      y = latitude),
  color = "grey99") +
  borders("state") +
  geom_point() +
  #ggrepel::geom_label_repel(aes(label = name)) +
  theme_void()

## construct distance between two bidders addresses ----
distance_address_pair <-
  expand.grid(
    unique(lat_longs$bidder_address_id),
    unique(lat_longs$bidder_address_id)
  ) %>% 
  dplyr::left_join(
    lat_longs %>% 
      dplyr::select(
        - bidder_state,
        - bidder_zip
      ),
    by = c("Var1" = "bidder_address_id")
  ) %>% 
  dplyr::left_join(
    lat_longs %>% 
      dplyr::select(
        - bidder_state,
        - bidder_zip
      ),
    by = c("Var2" = "bidder_address_id")
  ) 
distance_matrix <-
  geosphere::distm(
    lat_longs %>% 
      dplyr::select(
        longitude,
        latitude
      ), 
  fun = geosphere::distGeo
  ) 
rownames(distance_matrix) <-
  lat_longs$bidder_address_id
colnames(distance_matrix) <-
  lat_longs$bidder_address_id
distance_matrix_long <-
  distance_matrix %>% 
  tibble::as.tibble() 
distance_matrix_long <-
  cbind(
    colnames(distance_matrix_long),
    distance_matrix_long)
distance_matrix_long <-
  distance_matrix_long %>% 
  tidyr::gather(
    variable, 
    distance, 
    - c(`colnames(distance_matrix_long)`)
    ) %>% 
  dplyr::rename(
    start_address_winning_bidder = 
      `colnames(distance_matrix_long)`,
    end_address_winning_bidder =
      variable
  ) %>% 
  dplyr::mutate(
    distance_km =
      distance/1000
  ) %>% 
  dplyr::select(
    - distance
  )

## construct the number of potential bidders ----
# Vattachariya et al define the potential bidders to be the number of 
# unique bidders in the neighborhood of 2 km that participated in some auction
# (sealed bid or open outcry) within 2.5 years of the tract’s sale date                                                     open outcry) within 2.5 years of the tract’s sale date

distance_km_threshold <-
  10
number_of_potential_bidder_list <-
  distance_matrix_long %>% 
  dplyr::mutate(
    dummy_within_distance_km_threshold =
      ifelse(
        distance_km <= distance_km_threshold,
        1,
        0
        )
  ) %>% 
  dplyr::left_join(
    lat_longs %>% 
      dplyr::select(
        bidder_name,
        bidder_zip,
        dummy_bidder_manufacturer_index,
        bidder_address_id
      ),
    by = c("end_address_winning_bidder" = "bidder_address_id")
  ) %>%
  dplyr::group_by(start_address_winning_bidder) %>% 
  dplyr::summarise(
    number_of_potential_bidders =
      sum(dummy_within_distance_km_threshold,
          na.rm = TRUE),
    number_of_potential_bidders_manufacturer =
      sum(dummy_within_distance_km_threshold * dummy_bidder_manufacturer_index,
          na.rm = TRUE)
  ) %>% 
  dplyr::ungroup() 

contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::left_join(
    number_of_potential_bidder_list,
    by = 
      c("bidder_address_id" = "start_address_winning_bidder")
  ) %>%
  dplyr::left_join(
    lat_longs %>% 
      dplyr::select(
        bidder_address_id,
        latitude,
        longitude
      ),
    by = "bidder_address_id"
  ) %>%
  dplyr::select(- bidder_address_id) 

contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    number_of_potential_bidders >= 0
  )
## case where actual entrants > potential entrants
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::mutate(
    number_of_potential_bidders =
      ifelse(
        number_of_potential_bidders < auction_num_of_active_bidders,
        auction_num_of_active_bidders,
        number_of_potential_bidders
      ),
    number_of_potential_bidders_logger =
      number_of_potential_bidders - number_of_potential_bidders_manufacturer
  )

#contract_and_felling_transaction_data_2012Q2_2022Q4 <-
#  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
#  dplyr::left_join(
#    lat_longs %>% 
#      dplyr::select(- bidder_state,
#                    - bidder_zip),
#    by = c("address_winning_bidder" = "address_winning_bidder")
#  )

# add date lapse ----
## check auction-level date ----
# auction_award_date
contract_and_felling_transaction_data_2012Q2_2022Q4$auction_award_date[1]
contract_and_felling_transaction_data_2012Q2_2022Q4$auction_award_date[1] -
  60*60*24
# auction_approval_date
as.Date(contract_and_felling_transaction_data_2012Q2_2022Q4$auction_approval_date[1])
as.Date(contract_and_felling_transaction_data_2012Q2_2022Q4$auction_approval_date[1]) -
  1
# auction_original_expiration_date
as.Date(contract_and_felling_transaction_data_2012Q2_2022Q4$auction_original_expiration_date[1])
as.Date(contract_and_felling_transaction_data_2012Q2_2022Q4$auction_original_expiration_date[1]) -
  1
# auction_current_expiration_date
as.Date(contract_and_felling_transaction_data_2012Q2_2022Q4$auction_current_expiration_date[1])
as.Date(contract_and_felling_transaction_data_2012Q2_2022Q4$auction_current_expiration_date[1]) -
  1
## check transaction-level date ----
## transaction_observation_date
as.Date(contract_and_felling_transaction_data_2012Q2_2022Q4$transaction_observation_date[1])
as.Date(contract_and_felling_transaction_data_2012Q2_2022Q4$transaction_observation_date[1]) -
  1
## auction_termination_date
contract_and_felling_transaction_data_2012Q2_2022Q4$auction_termination_date[64]
contract_and_felling_transaction_data_2012Q2_2022Q4$auction_termination_date[64] -
  60*60*24
# add date lapse from approval_date ----
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::mutate(
    lapse_date_observation_date_from_award_date =
      as.Date(transaction_observation_date) - 
      as.Date(auction_award_date),
    # lapse_date_load_date_from_award_date =
    #   as.Date(transaction_load_date) - 
    #   as.Date(auction_award_date),
    remaining_date_termination_date_from_observation_date =
      as.Date(transaction_observation_date) - 
      as.Date(auction_termination_date),
    lapse_date_current_expiration_date_from_award_date =
      as.Date(auction_current_expiration_date) - 
      as.Date(auction_award_date)
  )

## convert YMD time data into Year-Quarter ----
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::mutate(
    auction_award_date_quarter =
      paste0(lubridate::year(auction_award_date),
             "-",
             lubridate::quarter(auction_award_date)),
    auction_approval_date_quarter =
      paste0(lubridate::year(auction_approval_date),
             "-",
             lubridate::quarter(auction_approval_date)),
    auction_sale_date_quarter =
      paste0(lubridate::year(auction_sale_date),
             "-",
             lubridate::quarter(auction_sale_date)),
    transaction_observation_date_quarter =
      paste0(lubridate::year(transaction_observation_date),
             "-",
             lubridate::quarter(transaction_observation_date)),
    # transaction_load_date_quarter =
    #   paste0(lubridate::year(transaction_load_date),
    #          "-",
    #          lubridate::quarter(transaction_load_date)),
    auction_original_expiration_date_quarter =
      paste0(lubridate::year(auction_original_expiration_date),
             "-",
             lubridate::quarter(auction_original_expiration_date)),
    auction_current_expiration_date_quarter =
      paste0(lubridate::year(auction_current_expiration_date),
             "-",
             lubridate::quarter(auction_current_expiration_date))
  ) %>% 
  dplyr::mutate(
    lapse_quarter_observation_data_from_award_date =
      zoo::as.yearqtr(transaction_observation_date_quarter) - 
      zoo::as.yearqtr(auction_award_date_quarter),
    lapse_quarter_observation_data_from_approval_date =
      zoo::as.yearqtr(transaction_observation_date_quarter) - 
      zoo::as.yearqtr(auction_approval_date_quarter),
    lapse_quarter_original_expiration_data_from_award_date =
      zoo::as.yearqtr(auction_original_expiration_date_quarter) - 
      zoo::as.yearqtr(auction_award_date_quarter),
    lapse_quarter_original_expiration_data_from_approval_date =
      zoo::as.yearqtr(auction_original_expiration_date_quarter) - 
      zoo::as.yearqtr(auction_approval_date_quarter),
    lapse_quarter_current_expiration_data_from_award_date =
      zoo::as.yearqtr(auction_current_expiration_date_quarter) - 
      zoo::as.yearqtr(auction_award_date_quarter),
    lapse_quarter_current_expiration_data_from_approval_date =
      zoo::as.yearqtr(auction_current_expiration_date_quarter) - 
      zoo::as.yearqtr(auction_approval_date_quarter)
  )



# add timber price proxy data ----
## housing_starts_from_fed_2008Q1_2023Q1 ----
housing_starts_from_fed_2008Q1_2023Q1 <-
  housing_starts_from_fed_2008Q1_2023Q1 %>% 
  dplyr::mutate(
    # data_id =
    #   paste(year, "Q", quarter, sep = ""),
    year_quarter =
      paste(year, "-", quarter, sep = "")
  ) %>% 
  dplyr::distinct(
    #data_id,
    year_quarter,
    housing_starts_price_quarter_average
  ) 
## lumber_product_price_from_fed_2008Q1_2023Q1 ----
lumber_product_price_from_fed_2008Q1_2023Q1 <-
  lumber_product_price_from_fed_2008Q1_2023Q1 %>% 
  dplyr::mutate(
    # data_id =
    #   paste(year, "Q", quarter, sep = ""),
    year_quarter =
      paste(year, "-", quarter, sep = "")
  ) %>% 
  dplyr::distinct(
    #data_id,
    year_quarter,
    # observation_date,
    # month,
    lumber_product_price_quarter_average
  ) 

contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::left_join(
    housing_starts_from_fed_2008Q1_2023Q1 %>% 
          dplyr::rename(
            housing_starts_price_quarter_average_in_award_date_quarter =
              housing_starts_price_quarter_average
          ),
    by = c("auction_award_date_quarter" = "year_quarter")
  ) %>% 
  dplyr::left_join(
    housing_starts_from_fed_2008Q1_2023Q1 %>% 
      dplyr::rename(
        housing_starts_price_quarter_average_in_observation_date_quarter =
          housing_starts_price_quarter_average
      ),
    by = c("transaction_observation_date_quarter" = "year_quarter")
  ) %>% 
  dplyr::left_join(
    lumber_product_price_from_fed_2008Q1_2023Q1 %>% 
      dplyr::rename(
        lumber_product_price_quarter_average_in_award_date_quarter = 
          lumber_product_price_quarter_average
      ),
    by = c("auction_award_date_quarter" = "year_quarter")
  ) %>% 
  dplyr::left_join(
    lumber_product_price_from_fed_2008Q1_2023Q1 %>% 
      dplyr::rename(
        lumber_product_price_quarter_average_in_observation_date_quarter = 
          lumber_product_price_quarter_average
      ),
    by = c("transaction_observation_date_quarter" = "year_quarter")
  )


contract_and_load_transaction_data_2012Q2_2022Q4 <-
  load_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::mutate(
    transaction_load_date_quarter =
      paste0(lubridate::year(transaction_load_date),
             "-",
             lubridate::quarter(transaction_load_date)),
  ) %>% 
  dplyr::left_join(
    housing_starts_from_fed_2008Q1_2023Q1 %>%
      dplyr::rename(
        housing_starts_price_quarter_average_in_load_date_quarter =
          housing_starts_price_quarter_average
      ),
    by = c("transaction_load_date_quarter" = "year_quarter")
  ) %>%
  dplyr::left_join(
    lumber_product_price_from_fed_2008Q1_2023Q1 %>%
      dplyr::rename(
        lumber_product_price_quarter_average_in_load_date_quarter =
          lumber_product_price_quarter_average
      ),
    by = c("transaction_load_date_quarter" = "year_quarter")
  )







# calculate differences between estimated acres and actual acres ----
initial_estimated_auction_outcome_current_list <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::distinct(
    data_id,
    auction_id,
    auction_acres_current,
    .keep_all = TRUE
  )  %>% 
  dplyr::arrange(
    data_id,
    auction_id
    ) %>%
  dplyr::distinct(
    auction_id,
    .keep_all = TRUE
  ) %>% 
  dplyr::select(
    auction_id,
    auction_acres_current,
    auction_ccf_current,
    auction_mbf_current,
    auction_value_current
  ) %>% 
  dplyr::rename(
    initial_estimated_auction_acres_current = 
      auction_acres_current,
    initial_estimated_auction_ccf_current = 
      auction_ccf_current,
    initial_estimated_auction_mbf_current = 
      auction_mbf_current,
    initial_estimated_auction_value_current = 
      auction_value_current
  )
  
difference_estimated_and_actual_outcomes_list <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::distinct(
    data_id,
    auction_id,
    transaction_observation_date,
    auction_actual_total_acres_cut,
    auction_actual_total_ccf_cut,
    auction_actual_total_mbf_cut,
    auction_actual_total_value_cut
  ) %>%
  dplyr::arrange(
    auction_id
    ) %>%
  # # drop newer data_id
  # dplyr::distinct(
  #   auction_id,
  #   transaction_observation_date,
  #   auction_acres_cut,
  #   .keep_all = TRUE
  # ) %>%
  # dplyr::group_by(
  #   auction_id,
  #   transaction_observation_date
  # ) %>% 
  # dplyr::mutate(
  #   sum_transaction_acres_cut_at_observation_date =
  #     sum(transaction_acres_cut,
  #         na.rm = TRUE),
  #   sum_transaction_ccf_cut_at_observation_date =
  #     sum(transaction_ccf_cut,
  #         na.rm = TRUE),
  #   sum_transaction_mbf_cut_at_observation_date =
  #     sum(transaction_mbf_cut,
  #         na.rm = TRUE),
  #   sum_transaction_value_cut_at_observation_date =
  #     sum(transaction_value_cut,
  #         na.rm = TRUE)
  # ) %>% 
  # dplyr::ungroup() %>% 
  # dplyr::distinct(
  #   auction_id,
  #   transaction_observation_date,
  #   sum_transaction_acres_cut_at_observation_date,
  #   sum_transaction_ccf_cut_at_observation_date,
  #   sum_transaction_mbf_cut_at_observation_date,
  #   sum_transaction_value_cut_at_observation_date,
  #   .keep_all = TRUE
  # ) %>% 
  # dplyr::group_by(
  #   auction_id
  # ) %>% 
  # dplyr::mutate(
  #   sum_transaction_acres_cut_all_period =
  #     sum(sum_transaction_acres_cut_at_observation_date,
  #         na.rm = TRUE),
  #   sum_transaction_ccf_cut_all_period =
  #     sum(sum_transaction_ccf_cut_at_observation_date,
  #         na.rm = TRUE),
  #   sum_transaction_mbf_cut_all_period =
  #     sum(sum_transaction_mbf_cut_at_observation_date,
  #         na.rm = TRUE),
  #   sum_transaction_value_cut_all_period =
  #     sum(sum_transaction_value_cut_at_observation_date,
  #         na.rm = TRUE)
  # ) %>% 
  # dplyr::ungroup() %>% 
  dplyr::left_join(
    initial_estimated_auction_outcome_current_list,
    by = c("auction_id" = "auction_id")
  ) %>% 
  # dplyr::left_join(
  #   revised_estimated_transaction_acres_current_list,
  #   by = c("auction_id" = "auction_id")
  # ) %>% 
  dplyr::mutate(
    actual_sum_acres_cut_minus_initial_estimated_acres_current =
      auction_actual_total_acres_cut - 
      initial_estimated_auction_acres_current,
    actual_sum_ccf_cut_minus_initial_estimated_ccf_current =
      auction_actual_total_ccf_cut - 
      initial_estimated_auction_ccf_current,
    actual_sum_mbf_cut_minus_initial_estimated_mbf_current =
      auction_actual_total_mbf_cut - 
      initial_estimated_auction_mbf_current,
    actual_sum_value_cut_minus_initial_estimated_value_current =
      auction_actual_total_value_cut - 
      initial_estimated_auction_value_current
  ) %>% 
  dplyr::distinct(
    auction_id,
    .keep_all = TRUE
  ) %>% 
  dplyr::select(
    - data_id,
    - transaction_observation_date
    ) %>% 
  dplyr::select(
    auction_id,
    initial_estimated_auction_acres_current:
      actual_sum_value_cut_minus_initial_estimated_value_current
  )

ggplot(difference_estimated_and_actual_outcomes_list, 
       aes(x = actual_sum_acres_cut_minus_initial_estimated_acres_current)) +
  geom_histogram(
    aes(
      x = actual_sum_acres_cut_minus_initial_estimated_acres_current
    ),
    binwidth = 10,
    color = "red"
    ) 

ggplot(difference_estimated_and_actual_outcomes_list, 
       aes(x = actual_sum_ccf_cut_minus_initial_estimated_ccf_current)) +
  geom_histogram(
    aes(
      x = actual_sum_ccf_cut_minus_initial_estimated_ccf_current
    ),
    binwidth = 10,
    color = "red"
  )

ggplot(difference_estimated_and_actual_outcomes_list, 
       aes(x = actual_sum_mbf_cut_minus_initial_estimated_mbf_current)) +
  geom_histogram(
    aes(
      x = actual_sum_mbf_cut_minus_initial_estimated_mbf_current
    ),
    binwidth = 10,
    color = "red"
  ) 

ggplot(difference_estimated_and_actual_outcomes_list, 
       aes(x = actual_sum_value_cut_minus_initial_estimated_value_current)) +
  geom_histogram(
    aes(
      x = actual_sum_value_cut_minus_initial_estimated_value_current
    ),
    #binwidth = 10,
    color = "red"
  ) 

contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::left_join(
    difference_estimated_and_actual_outcomes_list,
    by = c("auction_id" = "auction_id")
  )

# drop weird sample ----
temp <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  #dplyr::filter(lapse_date_observation_date_from_approval_date < 0) %>% 
  dplyr::filter(lapse_date_observation_date_from_award_date < 0) %>% 
  dplyr::select(
    data_id,
    auction_id,
    auction_reserve_price,
    transaction_observation_date,
    #transaction_acres_cut,
    auction_contract_term,
    auction_award_date,
    auction_approval_date,
    #transaction_load_date,
    auction_termination_date,
    auction_current_expiration_date,
    lapse_date_observation_date_from_award_date
  )
temp

temp <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  #dplyr::filter(lapse_date_observation_date_from_approval_date < 0) %>% 
  dplyr::filter(auction_reserve_price < 0) %>% 
  dplyr::select(
    data_id,
    auction_id,
    auction_reserve_price,
    auction_second_highest_bid,
    auction_highest_bid,
    transaction_observation_date,
    #transaction_acres_cut,
    auction_contract_term,
    auction_award_date,
    auction_approval_date,
    #transaction_load_date,
    auction_termination_date,
    auction_current_expiration_date,
    lapse_date_observation_date_from_award_date
  )
temp

## drop auctions which have longer lapse date than contract ----
temp <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  #dplyr::filter(lapse_date_observation_date_from_approval_date < 0) %>% 
  dplyr::filter(lapse_date_observation_date_from_award_date > 
                  365*auction_contract_term + 10) %>% 
  dplyr::select(
    data_id,
    auction_id,
    auction_reserve_price,
    transaction_observation_date,
    #transaction_acres_cut,
    auction_contract_term,
    auction_award_date,
    auction_approval_date,
    #transaction_load_date,
    auction_termination_date,
    auction_current_expiration_date,
    lapse_date_observation_date_from_award_date
  )
temp
length(unique(temp$auction_id))
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    lapse_date_observation_date_from_award_date < 
      365*auction_contract_term + 10
  )

## drop overdelayed contract >1 ----
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::mutate(
    overdelayed_dummy_observation_date_from_current_expiration_date =
      ifelse(
        as.numeric(lapse_date_observation_date_from_award_date) >
          as.numeric(lapse_date_current_expiration_date_from_award_date),
        1,0
      )
  ) %>% 
  dplyr::group_by(auction_id) %>% 
  dplyr::mutate(
    overdelayed_dummy_observation_date_from_current_expiration_date =
      max(overdelayed_dummy_observation_date_from_current_expiration_date,
          na.rm = TRUE)
  ) %>% 
  dplyr::ungroup()

temp <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    overdelayed_dummy_observation_date_from_current_expiration_date == 1
  )
temp
## drop confusing and unecessary variables ----
colnames(contract_and_felling_transaction_data_2012Q2_2022Q4)
# contract_and_felling_transaction_data_2012Q2_2022Q4 <-
#   contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
#   dplyr::select(
#     - transaction_acres_cut,
#     - transaction_acres_yarded,
#     - transaction_value_cut,
#     - transaction_value_yarded,
#     - transaction_mbf_cut,
#     - transaction_mbf_yarded,
#     - transaction_ccf_cut,
#     - transaction_ccf_yarded,
#     - transaction_gton_cut,
#     - transaction_gton_yarded
#   )

# add ROW dummy variable and unify Negotiated format ----
contract_and_felling_transaction_data_2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::mutate(
    rw_negotiated_dummy =
      ifelse(
        auction_format == "Negotiated R/W",
        1,
        0
      )
  ) %>% 
  dplyr::mutate(
    auction_format = 
      ifelse(
        auction_format == "Negotiated R/W",
        "Negotiated",
        auction_format
      )
  )

# extract target contract and transaction data ----
contract_data2012Q2_2022Q4_more_than_two_bidders <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    auction_highest_bid > 0 & 
      auction_num_of_active_bidders > 1
  ) %>% 
  dplyr::distinct(
    auction_id,
    .keep_all = TRUE
  ) %>%
  dplyr::mutate(
    after_covid = 
      ifelse(
        auction_award_date >= "2020-01-01",
        1,
        0
      )
  )
transaction_data2012Q2_2022Q4 <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>% 
  dplyr::filter(
    transaction_actual_mbf_cut >=0 &
      transaction_actual_acres_cut >= 0 &
      transaction_actual_value_cut >= 0
  )

# Data for dynamic estimation ----
## panel for each auction (id) and cutting activity at given period (time) ----
data_for_dynamic_estimation <-
  contract_and_felling_transaction_data_2012Q2_2022Q4 %>%
  ## select 36-month contract
  dplyr::filter(
    auction_contract_term == 36
  ) %>%
  ## select key variables
  dplyr::select(
    auction_id,
    dummy_bidder_manufacturer_index,
    transaction_observation_date,
    transaction_observation_date_quarter,
    transaction_actual_value_cut,
    initial_estimated_auction_value_current,
    lapse_quarter_observation_data_from_award_date,
    lapse_quarter_observation_data_from_approval_date,
    lapse_quarter_current_expiration_data_from_award_date,
    lapse_quarter_current_expiration_data_from_approval_date,
    auction_original_expiration_date,
    auction_original_expiration_date_quarter,
    auction_current_expiration_date,
    auction_current_expiration_date_quarter,
    auction_award_date,
    auction_award_date_quarter,
    auction_approval_date,
    auction_approval_date_quarter,
    auction_actual_total_mbf_cut,
    initial_estimated_auction_mbf_current
  ) %>% 
  ## remove auctions with negative total size of timber
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    sum_transaction_actual_value_cut_all =
      sum(
        transaction_actual_value_cut,
        na.rm = TRUE
      )
  ) %>%
  dplyr::ungroup() %>% 
  dplyr::filter(
    sum_transaction_actual_value_cut_all > 0
  ) %>%
  ## replace total cut size for contracts which does not expire during the sample period
  ## this assume that estimated volume = actual volume for contracts which does not expire
  dplyr::mutate(
    sum_transaction_actual_value_cut_all = 
      ifelse(
        auction_current_expiration_date > "2022-10-01",
        initial_estimated_auction_value_current,
        sum_transaction_actual_value_cut_all
      )
  ) %>%
  ## modify records with negative harvest to zero
  dplyr::mutate(transaction_actual_value_cut = 
                  ifelse(transaction_actual_value_cut < 0, 0,
                         transaction_actual_value_cut)) %>%
  ## aggregate data into quarter level
  dplyr::group_by(
    auction_id,
    transaction_observation_date_quarter
  ) %>% 
  dplyr::mutate(
    sum_transaction_actual_value_cut_quarter =
      sum(
        transaction_actual_value_cut
        ),
    nobs = dplyr::row_number()
  ) %>% 
  dplyr::ungroup() %>%
  dplyr::select(-transaction_actual_value_cut) %>%
  dplyr::filter(nobs == 1) %>%
  ## compute cumulative harvest amount at given quarter
  dplyr::mutate(
    value_cut_quarter_divided_by_value_cut_all =
      sum_transaction_actual_value_cut_quarter/
      sum_transaction_actual_value_cut_all
  ) %>%
  dplyr::arrange(
    auction_id,
    transaction_observation_date_quarter
  ) %>% 
  dplyr::group_by(auction_id) %>% 
  dplyr::mutate(
    cumsum_value_cut_quarter_divided_by_value_cut_all =
      cumsum(value_cut_quarter_divided_by_value_cut_all)
  ) %>% 
  dplyr::ungroup() %>% 
  dplyr::mutate(
    cum_pct_of_cut_value = 
      dplyr::case_when(
        cumsum_value_cut_quarter_divided_by_value_cut_all <
          0.25 &
          cumsum_value_cut_quarter_divided_by_value_cut_all < 
          0.25 ~ ".0",
        cumsum_value_cut_quarter_divided_by_value_cut_all >= 
          0.25 &
          cumsum_value_cut_quarter_divided_by_value_cut_all < 
          0.5 ~ ".25",
        cumsum_value_cut_quarter_divided_by_value_cut_all >= 
          0.5 &
          cumsum_value_cut_quarter_divided_by_value_cut_all < 
          0.75 ~ ".5",
        cumsum_value_cut_quarter_divided_by_value_cut_all >= 
          0.75 &
          cumsum_value_cut_quarter_divided_by_value_cut_all < 
          0.99 ~ ".75",
        cumsum_value_cut_quarter_divided_by_value_cut_all >= 
          0.99 ~ "1.0"
      ),
  ## compute lapse date from award date in unit of rate between 0 (begin) and 1 (expire)
    rate_lapse_quarter_observation_data_from_award_date =
      lapse_quarter_observation_data_from_award_date/
      lapse_quarter_current_expiration_data_from_award_date,
    rate_lapse_quarter_observation_data_from_approval_date = 
      lapse_quarter_observation_data_from_approval_date/
      lapse_quarter_current_expiration_data_from_approval_date
  ) %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
  ## define finished date by the quarter when cum_pct_of_cut_value initially reach 1
    finished_date = 
      min(
        transaction_observation_date_quarter[
          cum_pct_of_cut_value == "1.0"
        ]
      ),
    ## if it takes NA, it means that current expiration is beyond the sample period
    finished_date = 
      ifelse(
        is.na(finished_date)==1,
        max(transaction_observation_date_quarter),
        finished_date
      )
  ) %>%
  dplyr::ungroup() %>%
  dplyr::mutate(
    auction_award_date_quarter = 
      lubridate::yq(auction_award_date_quarter),
    auction_approval_date_quarter =
      lubridate::yq(auction_approval_date_quarter),
    finished_date = 
      lubridate::yq(finished_date),
    transaction_observation_date_quarter =
      lubridate::yq(transaction_observation_date_quarter),
    auction_original_expiration_date_quarter =
      lubridate::yq(auction_original_expiration_date_quarter),
    auction_current_expiration_date_quarter =
      lubridate::yq(auction_current_expiration_date_quarter)
  )

# make panel data for each auction_id
# we need complete panel data for each auction_id
# we are missing information for the quarter when harvest does not occur
data_for_dynamic_estimation <- 
  data_for_dynamic_estimation %>%
  dplyr::group_by(auction_id) %>%
  tidyr::complete(transaction_observation_date_quarter = 
                    seq(min(auction_approval_date_quarter), 
                        max(finished_date),
                        by = "quarter")) %>%
  dplyr::ungroup() %>%
  dplyr::mutate(transaction_observation_date_quarter = 
                  zoo::as.yearqtr(transaction_observation_date_quarter),
                auction_approval_date_quarter =
                  zoo::as.yearqtr(auction_approval_date_quarter),
                finished_date =
                  zoo::as.yearqtr(finished_date),
                auction_original_expiration_date_quarter =
                  zoo::as.yearqtr(auction_original_expiration_date_quarter)
  ) %>%
  dplyr::group_by(auction_id) %>%
  # fill information in missing rows
  dplyr::mutate(
    finished_date = 
      max(finished_date, na.rm = TRUE),
    auction_original_expiration_date_quarter =
      max(auction_original_expiration_date_quarter, na.rm = TRUE),
    auction_approval_date_quarter =
      max(auction_approval_date_quarter, na.rm = TRUE),
    dummy_bidder_manufacturer_index =
      mean(dummy_bidder_manufacturer_index, na.rm = TRUE),
    initial_estimated_auction_mbf_current =
      mean(initial_estimated_auction_mbf_current, na.rm = TRUE)
  ) %>% 
  dplyr::arrange(
    transaction_observation_date_quarter
  ) %>%
  tidyr::fill(cum_pct_of_cut_value, .direction = "down") %>%
  dplyr::ungroup() %>%
  ## drop due extension case
  dplyr::filter( 
    finished_date <= auction_original_expiration_date_quarter &
      transaction_observation_date_quarter <= finished_date
  ) %>%
  dplyr::mutate(
    cum_pct_of_cut_value = ifelse(
      is.na(cum_pct_of_cut_value)==1,
      ".0",cum_pct_of_cut_value
    ),
    value_cut_quarter_divided_by_value_cut_all = ifelse(
      is.na(value_cut_quarter_divided_by_value_cut_all)==1,
      0,value_cut_quarter_divided_by_value_cut_all
    ),
  ## re-compute time lapse for missing quarters
    lapse_quarter_observation_data_from_approval_date =
        transaction_observation_date_quarter - 
          auction_approval_date_quarter,
    lapse_quarter_original_expiration_data_from_approval_date =
      auction_original_expiration_date_quarter - 
      auction_approval_date_quarter,
    rate_lapse_quarter_observation_data_from_award_date =
      lapse_quarter_observation_data_from_award_date/
      lapse_quarter_current_expiration_data_from_award_date,
    rate_lapse_quarter_observation_data_from_approval_date =
      lapse_quarter_observation_data_from_approval_date/
      lapse_quarter_original_expiration_data_from_approval_date
  ) %>%
  dplyr::arrange(
    auction_id,
    transaction_observation_date_quarter
  ) %>% 
  dplyr::group_by(auction_id) %>% 
  dplyr::mutate(
    cumsum_value_cut_quarter_divided_by_value_cut_all =
      cumsum(value_cut_quarter_divided_by_value_cut_all)
  ) %>%
  dplyr::ungroup() %>%
  ## take lag of cum_pct_of_cut_value to compute temporal cut amount variable
  dplyr::mutate(# transform to numeric type
    cum_pct_of_cut_value = as.numeric(cum_pct_of_cut_value)
  ) %>%
  dplyr::arrange(
    auction_id,
    transaction_observation_date_quarter
  ) %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    lag_cum_pct_of_cut_value = dplyr::lag(cum_pct_of_cut_value)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::mutate(
    lag_cum_pct_of_cut_value = ifelse(is.na(lag_cum_pct_of_cut_value), 
                                      0,lag_cum_pct_of_cut_value),
    cut_amount = cum_pct_of_cut_value - lag_cum_pct_of_cut_value,
  ) %>%
  ## select key variables
  dplyr::select(
    auction_id,
    initial_estimated_auction_mbf_current,
    dummy_bidder_manufacturer_index,
    transaction_observation_date_quarter,
    auction_approval_date_quarter,
    auction_original_expiration_date_quarter,
    finished_date,
    cumsum_value_cut_quarter_divided_by_value_cut_all,
    cum_pct_of_cut_value,
    sum_transaction_actual_value_cut_quarter,
    cut_amount,
    lapse_quarter_observation_data_from_approval_date,
    rate_lapse_quarter_observation_data_from_award_date,
    rate_lapse_quarter_observation_data_from_approval_date
  )

## merge with lumber prices ----
data_for_dynamic_estimation <- 
  data_for_dynamic_estimation %>%
  dplyr::mutate(
    year_quarter_for_merge = 
      paste0(lubridate::year(transaction_observation_date_quarter), 
             "-",
             lubridate::quarter(transaction_observation_date_quarter))
  ) %>%
  dplyr::left_join(
    lumber_product_price_from_fed_2008Q1_2023Q1,
    by = c("year_quarter_for_merge" = "year_quarter")
  ) 

tapply(data_for_dynamic_estimation$cum_pct_of_cut_value,
       data_for_dynamic_estimation$lapse_quarter_observation_data_from_approval_date,
       summary)
# save ----
saveRDS(contract_and_felling_transaction_data_2012Q2_2022Q4,
        file = "output/contract_and_felling_transaction_data_2012Q2_2022Q4.rds")
saveRDS(contract_and_load_transaction_data_2012Q2_2022Q4,
        file = "output/contract_and_load_transaction_data_2012Q2_2022Q4.rds")
saveRDS(contract_data2012Q2_2022Q4_more_than_two_bidders,
        file = "output/contract_data2012Q2_2022Q4_more_than_two_bidders.rds")
saveRDS(transaction_data2012Q2_2022Q4,
        file = "output/transaction_data2012Q2_2022Q4.rds")
saveRDS(data_for_dynamic_estimation,
        file = "output/data_for_dynamic_estimation.rds")


==> main/03_estimate_preliminary_regression.R <==
rm(list = ls())
library(magrittr)
# load data ----
contract_data2012Q2_2022Q4_more_than_two_bidders <-
  readRDS("output/contract_data2012Q2_2022Q4_more_than_two_bidders.rds")
transaction_data2012Q2_2022Q4 <-
  readRDS("output/transaction_data2012Q2_2022Q4.rds")
# transform data ----
# check auction numbers by group
contract_data2012Q2_2022Q4_more_than_two_bidders %>%
  dplyr::filter(auction_num_of_active_bidders>1) %>%
  dplyr::group_by(auction_format) %>% 
  dplyr::summarise(obs = dplyr::n())
## focus on oral ----
contract_data2012Q2_2022Q4_more_than_two_bidders <-
  contract_data2012Q2_2022Q4_more_than_two_bidders %>% 
  dplyr::filter(
    auction_format == "Oral"
  )
transaction_data2012Q2_2022Q4 <-
  transaction_data2012Q2_2022Q4 %>% 
  dplyr::filter(
    auction_format == "Oral"
  )

# make formula ----

covariate_base_list <-
  paste(c(
    "auction_contract_term",
    # "auction_format",
    # "auction_contract_term:auction_format",
    "lumber_product_price_quarter_average_in_award_date_quarter",
    "after_covid"
  ),
  collapse = "+")

## winning bid as dependent variable ----
formula_regression_bid_reserve_price <-
  list(
    "log(auction_highest_bid)" = 
      as.formula(
      paste(
        "log(auction_highest_bid) ~", 
        covariate_base_list,
        "+ auction_reserve_price",
        "+ auction_num_of_active_bidders",
        "+ auction_actual_total_acres_cut",
        "+ dummy_bidder_manufacturer_index",
        "|",
        "0|",
        "0|",
        "0"
      )
    ),
    "log(auction_highest_bid)" = 
      as.formula(
        paste(
          "log(auction_highest_bid) ~", 
          covariate_base_list,
          "+ auction_reserve_price",
          "+ auction_num_of_active_bidders",
          "+ auction_actual_total_mbf_cut",
          "+ dummy_bidder_manufacturer_index",
          "|",
          "0|",
          "0|",
          "0"
        )
      ),
    "log(auction_reserve_price)" =
      as.formula(
      paste(
        "log(auction_reserve_price) ~", 
        covariate_base_list,
        "+ auction_num_of_active_bidders",
        "+ auction_actual_total_acres_cut",
        "|",
        "0|",
        "0|",
        "0"
      )
    ),
    "log(auction_reserve_price)" =
      as.formula(
        paste(
          "log(auction_reserve_price) ~", 
          covariate_base_list,
          "+ auction_num_of_active_bidders",
          "+ auction_actual_total_mbf_cut",
          "|",
          "0|",
          "0|",
          "0"
        )
      )
  )
## num of acitive bidders is dependent variable ----
formula_poisson <-
  c(
    as.formula(
      paste(
        "auction_num_of_active_bidders ~", 
        covariate_base_list,
        "+ auction_reserve_price",
        "+ auction_actual_total_acres_cut"
      )
    ),
    as.formula(
      paste(
        "auction_num_of_active_bidders/number_of_potential_bidders ~", 
        covariate_base_list,
        "+ auction_reserve_price",
        "+ auction_actual_total_acres_cut"
      )
    )
  )

## formula_regression_share_of_active_bidder ----
formula_regression_share_of_active_bidder <-
  c(
    as.formula(
      paste(
        "auction_share_of_active_bidders ~", 
        covariate_base_list,
        "+ auction_reserve_price",
        "+ auction_actual_total_acres_cut"
      )
    )
  )

## cutting amount is dependent variable ----
formula_regression_cutting <-
  list(
    "transaction_actual_mbf_cut" = 
      as.formula(
        paste(
          "transaction_actual_mbf_cut ~",
          "lumber_product_price_quarter_average_in_observation_date_quarter",
          "+ dummy_bidder_manufacturer_index",
          "+ auction_actual_total_mbf_cut"
        )
      ),
    "transaction_actual_acres_cut" = 
      as.formula(
        paste(
          "transaction_actual_acres_cut ~",
          "lumber_product_price_quarter_average_in_observation_date_quarter",
          "+ dummy_bidder_manufacturer_index",
          "+ auction_actual_total_acres_cut"
          )
      ),
    "transaction_actual_value_cut" = 
      as.formula(
        paste(
          "transaction_actual_value_cut ~", 
          "lumber_product_price_quarter_average_in_observation_date_quarter",
          "+ dummy_bidder_manufacturer_index",
          "+ auction_actual_total_value_cut"
          )
      )
  )

# estimate ----

## regress log highest bid and log reserve price ----
regression_result_log_highest_bid_reserve_price <-
  formula_regression_bid_reserve_price %>% 
  purrr::map(
    ~ lfe::felm(
      formula = .,
      data = contract_data2012Q2_2022Q4_more_than_two_bidders)
  )
modelsummary::modelsummary(regression_result_log_highest_bid_reserve_price)
## poisson num of active bidders ----
poisson_result_num_of_active_bidders <-
  formula_poisson %>% 
  purrr::map(
    ~ fixest::fepois(
      fml = .,
      data = contract_data2012Q2_2022Q4_more_than_two_bidders)
  )
modelsummary::modelsummary(poisson_result_num_of_active_bidders)

## regression of share_of_active_bidder ----
regression_result_share_of_active_bidder <-
  formula_regression_share_of_active_bidder %>% 
  purrr::map(
    ~ lfe::felm(
      formula = .,
      data = contract_data2012Q2_2022Q4_more_than_two_bidders %>% 
        dplyr::mutate(
          auction_share_of_active_bidders =
            auction_num_of_active_bidders/number_of_potential_bidders
        ))
  )
modelsummary::modelsummary(regression_result_share_of_active_bidder)

## cutting activity ----
regression_result_transaction_cut_amount <-
  formula_regression_cutting %>% 
  purrr::map(
    ~ lfe::felm(
    #~ fixest::feols(  
      formula = .,
      data = transaction_data2012Q2_2022Q4)
  )
modelsummary::modelsummary(regression_result_transaction_cut_amount)

# save ----

saveRDS(regression_result_log_highest_bid_reserve_price,
        file = "output/regression_result_log_highest_bid_reserve_price.rds")
saveRDS(poisson_result_num_of_active_bidders,
        file = "output/poisson_result_num_of_active_bidders.rds")
saveRDS(regression_result_share_of_active_bidder,
        file = "output/regression_result_share_of_active_bidder.rds")
saveRDS(regression_result_transaction_cut_amount,
        file = "output/regression_result_transaction_cut_amount.rds")




==> main/05_1_estimate_dynamic.R <==
rm(list = ls())
library(magrittr)
library(dplyr)
source("main/00_function.R")
# load data ----
data_for_dynamic_estimation <-
  readRDS("output/data_for_dynamic_estimation.rds")
lumber_price <-
  readRDS(file = "cleaned/lumber_product_price_from_fed_2008Q1_2023Q1.rds")
# set parameters ----
discount_factor <- 0.9
euler_constant <- 0.5772156649
num_bootstrap <- 250#1000
## price size ----
num_price_grid <- 3
## number of tract grids ----
num_tract_grid <- 10
## normalize price and tract size
p_deflator <- 1
u_deflator <- 100
## number of actions ----
num_action <- length(unique(data_for_dynamic_estimation$cut_amount))
## Terminal period
num_period <- length(unique(data_for_dynamic_estimation$lapse_quarter_observation_data_from_approval_date))

# make grid for lumber price ----
## discretize lumber price into "num_price_grid" grids
lumber_price$price_grid <-
  cut(lumber_price$lumber_product_price_quarter_average, 
      breaks = num_price_grid,
      labels = FALSE)
## average price for each grid
lumber_price <- lumber_price %>%
  dplyr::group_by(price_grid) %>%
  dplyr::mutate(price_next = 
                  round(mean(lumber_product_price_quarter_average)/p_deflator))
  
## estimate transition probability of lumber price
### take lag
lumber_price$p <- dplyr::lag(lumber_price$price_next, 1)
## estimate transition matrix
price_transition_matrix <-
  lumber_price %>%
  dplyr::group_by(p, price_next) %>%
  dplyr::summarize(n = n()) %>%
  dplyr::ungroup() %>%
  dplyr::group_by(p) %>%
  dplyr::mutate(price_next_probability = n / sum(n)) %>%
  dplyr::ungroup() %>%
  dplyr::select(-n) %>%
  dplyr::filter(!is.na(p)) %>%
  tidyr::complete(p,price_next) %>%
  dplyr::mutate(price_next_probability = ifelse(is.na(price_next_probability), 
                                            0, price_next_probability))
p <- sort(unique(price_transition_matrix$price_next))
## append price grid information to the main panel data
data_for_dynamic_estimation <- data_for_dynamic_estimation %>%
  dplyr::left_join(lumber_price %>%
                     dplyr::mutate(year_quarter_for_merge = 
                                     paste0(year, "-", quarter))%>%
                     dplyr::select(year_quarter_for_merge,
                                   price_next, price_grid)%>%
                     dplyr::distinct(),
                   by = c("year_quarter_for_merge"="year_quarter_for_merge"))

# make grids for tract size ----
data_for_dynamic_estimation$tract_size_grid <-
  cut(data_for_dynamic_estimation$initial_estimated_auction_mbf_current, 
      breaks = num_tract_grid, 
      labels = FALSE)
## impute approximate tract size for each grid
data_for_dynamic_estimation <- data_for_dynamic_estimation %>%
  dplyr::group_by(tract_size_grid) %>%
  dplyr::mutate(initial_tract_size = 
                  round(mean(initial_estimated_auction_mbf_current)/u_deflator)) %>%
  dplyr::ungroup() %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    lag_cum_pct_of_cut_value = lag(cum_pct_of_cut_value)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::mutate(
    lag_cum_pct_of_cut_value = ifelse(is.na(lag_cum_pct_of_cut_value), 0,
                                      lag_cum_pct_of_cut_value),
    current_tract_size = initial_tract_size-lag_cum_pct_of_cut_value*initial_tract_size,
    action = initial_tract_size*cut_amount,
    action_percentage = cut_amount,
    time = lapse_quarter_observation_data_from_approval_date/0.25+1,
    p = price_next
  ) %>%
  ## pick variables equivalent to our simulation data
  dplyr::select(
    auction_id,
    dummy_bidder_manufacturer_index,
    p,
    initial_estimated_auction_mbf_current,
    initial_tract_size,
    current_tract_size,
    time,
    action,
    action_percentage
  )

## grids of tract size
u <- sort(unique(data_for_dynamic_estimation$initial_tract_size))
## tract matrix
umat <- matrix(0, 
               nrow=num_action, 
               ncol=length(u))
for(i in 1:num_action){
  umat[i,] <- u*(0.25*(i-1))
}

# solve model ----
state_matrix <- 
  matrix(
    0,
    nrow=length(p)*num_action,
    ncol=length(u)+1
  )
state_matrix[,1] <-
  rep(
    p,
    each=num_action
  )
## Terminal period, t = T ----
temporal_payoff <-
  matrix(
    0, 
    nrow=length(p)*num_action,
    ncol=length(u)+1
  )
temporal_payoff[,1] <- 
  rep(
    p,
    each=num_action
  )
# Storage for original data
temporal_payoff_original <- temporal_payoff
state_matrix_original <- state_matrix

# estimate ----
## full sample estimate ----
opts <- 
  list(
    "algorithm" = "NLOPT_LN_COBYLA",
    "xtol_rel" = 1.0e-8
  )
## Store estimation results
estimated_dynamic_parameter <- list()
## Each type
for (type in 0:1) {
  estimation_data <- 
    data_for_dynamic_estimation %>%
    dplyr::filter(dummy_bidder_manufacturer_index==type) %>%
    dplyr::select(-dummy_bidder_manufacturer_index)
  nfxp_obj_target <-
    function(par){
      res <-
        nfxp_obj(
          par = par,
          temporal_payoff_original = temporal_payoff_original,
          state_matrix_original = state_matrix_original,
          num_action = num_action,
          u = u,
          umat = umat,
          simulated_data = estimation_data 
        )
      return(res)
    }
  estimates <- 
    nloptr::nloptr(
      x0 = c(0.1, 0, 0),
      eval_f = nfxp_obj_target, 
      ub = c(100, 100, 100),
      lb = c(0, 0, 0),
      opts = opts
    )
  estimated_dynamic_parameter[[(type+1)]] <- estimates$solution
}

dynamic_parameters <- 
  rlist::list.rbind(estimated_dynamic_parameter)

## bootstrap ----
estimated_dynamic_parameter_list <- list()
estimate_dynamic_boot <-
  function(
    n_boot,
    target_data_original
  ){
    n <- nrow(target_data_original)
    dynamic_param_list <-
      matrix(
        NA, 
        n_boot,
        3
      )
    colnames(dynamic_param_list) <-
      c(
        "gamma",
        "c1",
        "c2"
      )
    
    for (i in 1:n_boot) {
      if(i%%10 == 0){
        cat(i)
      }
      boot_index <- 
        sample(
          1:n,
          n, 
          replace = TRUE
        )
      target_data_boot <- 
        target_data_original[boot_index,]
      ### solve MLE using optimizer
      nfxp_obj_target <-
        function(par){
          res <-
            nfxp_obj(
              par = par,
              temporal_payoff_original = temporal_payoff_original,
              state_matrix_original = state_matrix_original,
              num_action = num_action,
              u = u,
              umat = umat,
              simulated_data = target_data_boot
            )
          return(res)
        }
      estimates <- 
        nloptr::nloptr(
          x0 = c(0.1, 0, 0),
          eval_f = nfxp_obj_target, 
          ub = c(100, 100, 100),
          lb = c(0, 0, 0),
          opts = opts
        )
      dynamic_param_list[i,1:3] <-
        estimates$solution
    }
    return(dynamic_param_list)
  }

for (type in 0:1) {
  estimation_data <- 
    data_for_dynamic_estimation %>%
    dplyr::filter(dummy_bidder_manufacturer_index == type) %>%
    dplyr::select(- dummy_bidder_manufacturer_index)
  dynamic_param_list <-
    estimate_dynamic_boot(
      n_boot = num_bootstrap,
      target_data_original = estimation_data
      )
  estimated_dynamic_parameter_list[[type + 1]] <-
    dynamic_param_list
}



# Compute continuation value ----
####
# we may be able to write more efficient code
####
expected_continuation_value_list <- list()
for (type in 0:1) {
  ## prepare for applying function (generate_value_function_continuation_value_list) ----
  dynamic_parameters_type <- 
    dynamic_parameters[(type+1),]
  temporal_payoff <- 
    temporal_payoff_original
  state_matrix <- 
    state_matrix_original
  for (i in 1:length(p)) {
    temporal_payoff[((i-1)*num_action+1):(i*num_action), 2:(length(u)+1)] <- 
      umat*(dynamic_parameters_type[1]*p[i]-dynamic_parameters_type[2]-umat*dynamic_parameters_type[3])
    state_matrix[((i-1)*num_action+1):(i*num_action), 2:(length(u)+1)] <- 
      umat
  }
  colnames(temporal_payoff) <- 
    c("p", paste0("u", u))
  colnames(state_matrix) <- 
    c("p", paste0("u", u))
  ## Tuning state matrix 
  state_matrix <- 
    as.data.frame(state_matrix)
  state_matrix <- 
    state_matrix %>%
    tidyr::gather(key="u", value="tract", -p) %>%
    dplyr::mutate(
      initial_tract_size = 
        as.numeric(gsub("u", "", u))
    ) %>%
    dplyr::select(-u)
  state_matrix <- state_matrix %>%
    dplyr::group_by(p, initial_tract_size) %>%
    dplyr::mutate(
      action_set = list(unique(tract))
    ) %>%
    ## transform action set to longer
    tidyr::unnest(action_set) %>%
    dplyr::ungroup() %>%
    dplyr::filter(
      action_set <= tract
    )
  colnames(state_matrix) <-
    c(
      "p",
      "current_tract_size",
      "initial_tract_size",
      "action"
    )
  ## Period t = T-1, T-2, ..., 1 ----
  value_function_continuation_value_list <-
    generate_value_function_continuation_value_list(
      temporal_payoff,
      state_matrix,
      price_transition_matrix,
      par = dynamic_parameters_type
    )
  expected_continuation_value_list[[(type+1)]] <-
    value_function_continuation_value_list$continuation_value
}

# save (inadequate path, will be deleted) ----
# saveRDS(expected_continuation_value_list,
#         "main/6_estimated_primitives/continuation_value.rds")
# saveRDS(estimated_dynamic_parameter, 
#         "main/6_estimated_primitives/estimated_dynamic_parameter.rds")
# saveRDS(data_for_dynamic_estimation %>%
#           dplyr::select(auction_id,
#                         p,
#                         initial_estimated_auction_mbf_current,
#                         initial_tract_size) %>%
#           dplyr::distinct(),
#         "main/6_estimated_primitives/auction_id.rds")


# save ----
saveRDS(expected_continuation_value_list,
        "output/continuation_value.rds")
saveRDS(estimated_dynamic_parameter, 
        "output/estimated_dynamic_parameter.rds")
estimated_dynamic_parameter_boot <-
  estimated_dynamic_parameter_list
saveRDS(estimated_dynamic_parameter_boot, 
        "output/estimated_dynamic_parameter_boot.rds")
saveRDS(data_for_dynamic_estimation %>%
          dplyr::select(auction_id,
                        p,
                        initial_estimated_auction_mbf_current,
                        initial_tract_size) %>%
          dplyr::distinct(),
        "output/auction_id.rds")

==> main/05_2_estimate_entryrate.R <==
rm(list = ls())
library(magrittr)
# load data ----
contract_and_transaction_data2012Q2_2022Q4 <-
  readRDS("output/contract_and_felling_transaction_data_2012Q2_2022Q4.rds")

# set constant ----
set.seed(123)
num_bootstrap <- 1000
# transform data ----
contract_data2012Q2_2022Q4_for_output <-
  contract_and_transaction_data2012Q2_2022Q4 %>% 
  dplyr::filter(
    auction_highest_bid > 0
  ) %>% 
  dplyr::distinct(
    auction_id,
    .keep_all = TRUE
  ) %>% 
  dplyr::mutate(
    number_of_potential_bidders_logger_fixed =
      max(auction_num_of_active_bidders),
    number_of_potential_bidders_manufacturer_fixed =
      max(auction_num_of_active_bidders)
  ) %>% 
  dplyr::select(
    auction_format,
    auction_num_of_active_bidders,
    number_of_potential_bidders_logger,
    number_of_potential_bidders_manufacturer,
    number_of_potential_bidders_logger_fixed,
    number_of_potential_bidders_manufacturer_fixed,
    dummy_bidder_manufacturer_index
  )

## oral auction ----
oral_auction_data <- 
  contract_data2012Q2_2022Q4_for_output %>%
  dplyr::filter(auction_format == "Oral")
## sealed auction ----
sealed_auction_data_original <-
  contract_data2012Q2_2022Q4_for_output %>%
  dplyr::filter(auction_format == "Sealed")

# make formula ----
likelihood_entrants <- 
  function(
    param,
    target_data
  ){
    likelihood_vec <- 
      rep(
        0,
        nrow(target_data)
        )
    for (k in 1:nrow(target_data)) {
      number_bidders <- 
        target_data$auction_num_of_active_bidders[k]
      number_of_potential_bidders_logger_fixed <- 
        target_data$number_of_potential_bidders_logger_fixed[k] 
      number_of_potential_bidders_manufacturer_fixed <-
        target_data$number_of_potential_bidders_manufacturer_fixed[k]
      numerator <-
        dbinom(
          0:number_bidders,
          number_of_potential_bidders_logger_fixed,
          param[1],
          log = FALSE
          )*
        dbinom(
          number_bidders:0,
          number_of_potential_bidders_manufacturer_fixed,
          param[2], 
          log = FALSE
          )
      denominator <-
        (1 - 
           dbinom(
             0,
             number_of_potential_bidders_logger_fixed,
             param[1], 
             log = FALSE
             )*
           dbinom(
             0,
             number_of_potential_bidders_manufacturer_fixed,
             param[2], 
             log = FALSE
             )
         ) # conditioning on having at least one bidder
      likelihood <- 
        numerator/denominator
      likelihood_vec[k] <- 
        sum(likelihood)
    }
    obj<-
      -sum(log(likelihood_vec))
    return(obj)
  }
estimate_boot <-
  function(
    n_boot,
    target_data_original
    ){
    n <- nrow(target_data_original)
    entry_rate_param_list <-
      matrix(
        NA, 
        n_boot,
        3
      )
    colnames(entry_rate_param_list) <-
      c(
        "logger",
        "manufacturer",
        "logger_ratio"
      )
    
    for (i in 1:n_boot) {
      if(i%%10 == 0){
        cat(i)
      }
      boot_index <- 
        sample(
          1:n,
          n, 
          replace = TRUE
          )
      target_data_boot <- 
        target_data_original[boot_index,]
      ### solve MLE using optimizer
      entry_rate_oral <- 
        optim(
          c(
            0.1,
            0.1
          ),
          likelihood_entrants,
          target_data = target_data_boot
        )
      entry_rate_param_list[i,1:2] <-
        entry_rate_oral$par
      entry_rate_param_list[i,3] <-
        entry_rate_oral$par[1]/
        (entry_rate_oral$par[1] + 
           entry_rate_oral$par[2])
    }
    return(entry_rate_param_list)
  }

# estimate ----
## full sample oral auction ----
estimated_entry_rate_oral_full_sample <- 
  optim(
    c(
      0.1,
      0.1
    ),
    likelihood_entrants,
    target_data = oral_auction_data
  )
## full sample sealed auction ----
estimated_entry_rate_sealed_full_sample <- 
  optim(
    c(
      0.1,
      0.1
    ),
    likelihood_entrants,
    target_data = sealed_auction_data_original
  )
## bootstrap oral auction ----
estimated_entry_rate_oral_boot <-
  estimate_boot(
    n_boot = num_bootstrap,
    target_data_original = oral_auction_data
  ) %>% 
  tibble::as_tibble()
## bootstrap sealed auction ----
estimated_entry_rate_sealed_boot <-
  estimate_boot(
    n_boot = num_bootstrap,
    target_data_original = sealed_auction_data_original
  ) %>% 
  tibble::as_tibble()
modelsummary::datasummary_skim(estimated_entry_rate_oral_boot)
modelsummary::datasummary_skim(estimated_entry_rate_sealed_boot)


# Fitting ---- 
## oral auction ----
estimated_entry_rate_oral_boot_mean <-
  colMeans(
    estimated_entry_rate_oral_boot,
    na.rm = TRUE
  )
estimated_entry_rate_oral_boot_sd <- 
  apply(
    estimated_entry_rate_oral_boot,
    2,
    sd,
    na.rm = TRUE
  )
## observed number of bidders
obs_num_bidders <- 
  sort(unique(oral_auction_data$auction_num_of_active_bidders))
likelihood_matrix <- 
  matrix(
    NA, 
    nrow = nrow(oral_auction_data),
    ncol = length(obs_num_bidders)
    )
for (k in 1:nrow(oral_auction_data)) {
  number_of_potential_bidders_logger_fixed <- 
    oral_auction_data$number_of_potential_bidders_logger_fixed[k] 
  number_of_potential_bidders_manufacturer_fixed <-
    oral_auction_data$number_of_potential_bidders_manufacturer_fixed[k]
  for (number_bidders in obs_num_bidders) {
    numerator <-
      dbinom(
        0:number_bidders,
        number_of_potential_bidders_logger_fixed,
        estimated_entry_rate_oral_boot_mean[1], 
        log = FALSE
      )*
      dbinom(
        number_bidders:0,
        number_of_potential_bidders_manufacturer_fixed,
        estimated_entry_rate_oral_boot_mean[2],
        log = FALSE
      )
    denominator <-
      (1 - 
         dbinom(
           0,
           number_of_potential_bidders_logger_fixed,
           estimated_entry_rate_oral_boot_mean[1],
           log = FALSE
         )*
         dbinom(
           0,
           number_of_potential_bidders_manufacturer_fixed,
           estimated_entry_rate_oral_boot_mean[2],
           log = FALSE
         )
      )
    likelihood <- 
      numerator/
      denominator # conditioning on having at least one bidder
    likelihood_matrix[k,number_bidders] <-
      sum(likelihood)
  }
}
colMeans(likelihood_matrix)
oral_auction_data %>%
  dplyr::group_by(auction_num_of_active_bidders) %>%
  dplyr::summarise(
    dplyr::n()/nrow(oral_auction_data)
  )   


## sealed auction ----
estimated_entry_rate_sealed_boot_mean <-
  colMeans(
    estimated_entry_rate_sealed_boot,
    na.rm = TRUE
  )
estimated_entry_rate_sealed_boot_sd <- 
  apply(
    estimated_entry_rate_sealed_boot,
    2,
    sd,
    na.rm = TRUE
  )

# save ----
saveRDS(
  estimated_entry_rate_oral_full_sample, 
  "output/estimated_entry_rate_oral_full_sample.rds"
)
saveRDS(
  estimated_entry_rate_sealed_full_sample, 
  "output/estimated_entry_rate_sealed_full_sample.rds"
)
saveRDS(
  estimated_entry_rate_oral_boot, 
  "output/estimated_entry_rate_oral_boot.rds"
)
saveRDS(
  estimated_entry_rate_sealed_boot, 
  "output/estimated_entry_rate_sealed_boot.rds"
)
saveRDS(
  oral_auction_data, 
  "output/oral_auction_data.rds"
)



==> main/05_3_estimate_auction.R <==
rm(list = ls())
library(magrittr)
library(ggplot2)
# load ----
contract_and_transaction_data2012Q2_2022Q4 <-
  readRDS("output/contract_and_felling_transaction_data_2012Q2_2022Q4.rds")
# load estimated primitives
auction_id <-
  #readRDS("main/6_estimated_primitives/auction_id.rds")
  readRDS("output/auction_id.rds")

continuation_value <- 
  #readRDS("main/6_estimated_primitives/continuation_value.rds")
  readRDS("output/continuation_value.rds")
  

# entry_rate_oral_boot_mean <-
#   readRDS("main/6_estimated_primitives/entry_rate_oral_boot_mean.rds")
estimated_entry_rate_oral_boot <-
  readRDS("output/estimated_entry_rate_oral_boot.rds")
entry_rate_oral_boot_mean <-
  colMeans(
    estimated_entry_rate_oral_boot,
    na.rm = TRUE
  )
# set constant ----
set.seed(1234)
# number of simulations: each has different composition of bidders
num_simulations <-
  1000
num_bootstrap <-
  1000
p <- 
  entry_rate_oral_boot_mean[3]
# transform data ----
auction_data_oral_more_than_two_active_bidders <-
  contract_and_transaction_data2012Q2_2022Q4 %>% 
  dplyr::filter(
    auction_highest_bid > 0
  ) %>% 
  dplyr::distinct(
    auction_id,
    .keep_all = TRUE
  ) %>%
  dplyr::filter(
    auction_num_of_active_bidders >= 2 &
      auction_format == "Oral"
    ) %>%
  dplyr::select(
    auction_id,
    lumber_product_price_quarter_average_in_award_date_quarter,
    dummy_bidder_manufacturer_index,
    auction_num_of_active_bidders,
    number_of_potential_bidders,
    number_of_potential_bidders_manufacturer,
    number_of_potential_bidders_logger,
    auction_highest_bid
  ) %>%
  dplyr::left_join(
    auction_id,
    by = c("auction_id" = "auction_id")
  ) %>%
  dplyr::filter(
    !is.na(p)
  ) %>%
  dplyr::left_join(
    continuation_value[[1]] %>% # logger type
      dplyr::mutate(continuation_value_logger = 
                      continuation_value) %>%
      dplyr::select(- c(cum_tract_size,
                        continuation_value)), 
    by = c("p" = "price_next",
           "initial_tract_size" = "initial_tract_size")
  ) %>%
  dplyr::filter(
    !is.na(continuation_value_logger)
  ) %>%
  dplyr::left_join(
    continuation_value[[2]] %>% # sawmill type
      dplyr::mutate(continuation_value_sawmill = 
                      continuation_value) %>%
      dplyr::select(- c(cum_tract_size,
                        continuation_value)), 
    by = c("p" = "price_next",
           "initial_tract_size" = "initial_tract_size")
  ) %>%
  dplyr::filter(
    !is.na(continuation_value_sawmill)
  ) %>%
  dplyr::mutate(
    auction_highest_bid = 
      auction_highest_bid/1e4
    )
# make formula ----
## Likelihood function ----
likelihood_winningprice <-
  function(
    par,
    target_data = auction_data_oral_more_than_two_active_bidders
    ){
    likelihood_vec <-
      rep(
        0,
        nrow(target_data)
      )
    for (k in 1:nrow(target_data)) {
      ### number of bidders
      num_bidders <-
        target_data$auction_num_of_active_bidders[k]
      ### winning price
      winning_price <- 
        target_data$auction_highest_bid[k]
      ### continuation value
      continuation_value_logger <- 
        target_data$continuation_value_logger[k]
      continuation_value_sawmill <-
        target_data$continuation_value_sawmill[k]
      ### mean of value for each type: assume log-normal value distribution
      scale_logger <- 
        continuation_value_logger*par[1]
      shape_logger <-
        par[2]
      #sd_logger <- continuation_value_logger*par[2]
      scale_sawmill <-
        continuation_value_sawmill*par[3]
      shape_sawmill <- 
        par[4]
      #sd_sawmill <- continuation_value_sawmill*par[4]
      # pdf and cdf of valuation 
      pdf_valuation_sawmill <-
        pgamma(
          winning_price,
          scale = scale_sawmill,
          shape = shape_sawmill
        )
      cdf_valuation_sawmill <-
        dgamma(
          winning_price,
          scale = scale_sawmill,
          shape = shape_sawmill
        )
      pdf_valuation_logger <-
        pgamma(
          winning_price,
          scale = scale_logger,
          shape = shape_logger
        )
      cdf_valuation_logger <-
        dgamma(
          winning_price,
          scale = scale_logger,
          shape = shape_logger
        )
      ### winner's type
      manufacturer_dummy <- 
        target_data$dummy_bidder_manufacturer_index[k]
      ### Probability of winners' having value above the winning (second highest) price
      winners_cdf_above <-
        (1-pdf_valuation_sawmill)*manufacturer_dummy+
        (1-pdf_valuation_logger)*(1-manufacturer_dummy)
      ### Opponents value density: n of num_bidders-1 opponents belong to type loggers
      rivals_vec <- rep(0,num_bidders)
      for (n in 0:(num_bidders-1)) {
        # see equation (7) in the paper
        prob_n_loggers <-
          choose((num_bidders-1),n)*(p^n)*(1-p)^((num_bidders-1)-n)
        rivals <- 
          prob_n_loggers* # prob of n loggers
          ((n*cdf_valuation_logger*
              (pdf_valuation_logger)^(n-1)*
              (pdf_valuation_sawmill)^(num_bidders-n-1))+
             (((num_bidders-1)-n)*cdf_valuation_sawmill*
                (pdf_valuation_logger)^(n)*
                (pdf_valuation_sawmill)^((num_bidders-1)-n-1)))
        rivals_vec[(n+1)] <- 
          rivals
      }
      ### likelihood that type m bidder wins when facing N-1 bidders
      likelihood_vec[k] <- 
        sum(rivals_vec)*winners_cdf_above
    }
    obj<- 
      -sum(log(likelihood_vec))
    return(obj)
  }

estimate_boot <-
  function(
    n_boot,
    target_data_original
  ){
    n <- nrow(target_data_original)
    valuation_param_oral_list <-
      matrix(
        NA, 
        n_boot,
        4
      )
    colnames(valuation_param_oral_list) <-
      c(
        "scale_logger",
        "shape_logger",
        "scale_manufacturer",
        "shape_manufacturer"
      )
    
    for (i in 1:n_boot) {
      if(i%%10 == 0){
        cat(i)
      }
      boot_index <- 
        sample(
          1:n,
          n, 
          replace = TRUE
        )
      target_data_boot <- 
        target_data_original[boot_index,]
      ### solve MLE using optimizer
      valuation_param_oral <- 
        optim(
          c(1,1,1,1),
          likelihood_winningprice,
          target_data = target_data_boot
        )
      valuation_param_oral_list[i,1:4] <-
        valuation_param_oral$par
      
    }
    return(valuation_param_oral_list)
  }

# estimate ----
# trial estimation
estimated_bidder_valuation_param_oral_full_sample <-
  optim(
    c(1,1,1,1),
    likelihood_winningprice,
    target_data = auction_data_oral_more_than_two_active_bidders
    )

# bootstrap
estimated_bidder_valuation_param_oral_boot <-
  estimate_boot(
    n_boot = num_bootstrap,
    target_data_original = auction_data_oral_more_than_two_active_bidders
  ) %>% 
  tibble::as_tibble()
modelsummary::datasummary_skim(estimated_bidder_valuation_param_oral_boot)


# fitting check ----
## simulate winning price under estimated parameters ----
auction_data_oral_more_than_two_active_bidders$pred_auction_highest_bid <-
  NA
for (auction_number in 1:nrow(auction_data_oral_more_than_two_active_bidders)) {
  ### number of bidders
  num_bidders <- 
    auction_data_oral_more_than_two_active_bidders$auction_num_of_active_bidders[auction_number]
  ### continuation value
  continuation_value_logger <-
    auction_data_oral_more_than_two_active_bidders$continuation_value_logger[auction_number]
  continuation_value_sawmill <- 
    auction_data_oral_more_than_two_active_bidders$continuation_value_sawmill[auction_number]
  ### mean of value for each type: assume log-normal value distribution
  scale_logger <- 
    continuation_value_logger * 
    estimated_bidder_valuation_param_oral_full_sample$par[1]
  shape_logger <- 
    estimated_bidder_valuation_param_oral_full_sample$par[2]
  #sd_logger <- continuation_value_logger*estimated_bidder_valuation_param_oral_full_sample$par[2]
  scale_sawmill <-
    continuation_value_sawmill * 
    estimated_bidder_valuation_param_oral_full_sample$par[3]
  shape_sawmill <-
    estimated_bidder_valuation_param_oral_full_sample$par[4]
  #sd_sawmill <- continuation_value_sawmill*estimated_bidder_valuation_param_oral_full_sample$par[4]
  ### composition of each type
  number_of_logger <- 
    rbinom(
      num_simulations, 
      num_bidders,
      p
      )
  number_of_sawmill <- 
    num_bidders - number_of_logger
  ### draw value for each bidder
  value_logger <- 
    purrr::pmap(
      list(n = number_of_logger),
      function(n) rgamma(n, scale = scale_logger, shape = shape_logger)
      )
  value_sawmill <-
    purrr::pmap(
      list(n = number_of_sawmill),
      function(n) rgamma(n, scale = scale_sawmill, shape = shape_sawmill)
      )
  ### select winning bid 
  winning_price <- 
    mapply(function(x, y) {
      combined <- c(x, y)
      sorted_values <- 
        sort(
          unique(combined),
          decreasing = TRUE
          )
      return(sorted_values[2])
      },
      value_logger, 
      value_sawmill
      )
  auction_data_oral_more_than_two_active_bidders$pred_auction_highest_bid[auction_number] <-
    mean(winning_price)
}
summary(
  auction_data_oral_more_than_two_active_bidders %>%
    dplyr::select(
      auction_highest_bid,
      pred_auction_highest_bid
      )
  )

## winning price density in both auction_highest_bid and pred_auction_highest_bid ----
auction_data_oral_more_than_two_active_bidders_with_predicted_auction_highest_bid <-
  auction_data_oral_more_than_two_active_bidders
density_plot_winning_price <- 
  auction_data_oral_more_than_two_active_bidders_with_predicted_auction_highest_bid %>%
  dplyr::filter(pred_auction_highest_bid<1000)%>% # 90 percent quantile for predicted value
  ggplot(aes(x=auction_highest_bid)) + 
  geom_density(color = "blue")+
  geom_density(aes(x=pred_auction_highest_bid),color = "red")+
  theme_minimal()
density_plot_winning_price


# save ----
saveRDS(
  estimated_bidder_valuation_param_oral_full_sample, 
  "output/estimated_bidder_valuation_param_oral_full_sample.rds"
)
saveRDS(
  estimated_bidder_valuation_param_oral_boot, 
  "output/estimated_bidder_valuation_param_oral_boot.rds"
)
saveRDS(
  auction_data_oral_more_than_two_active_bidders_with_predicted_auction_highest_bid, 
  "output/auction_data_oral_more_than_two_active_bidders_with_predicted_auction_highest_bid.rds"
)



==> main/05_4_estimate_dynamic_fkbr.R <==
rm(list = ls())
library(magrittr)
library(dplyr)
source("main/00_function.R")
# load data ----
data_for_dynamic_estimation <-
  readRDS("output/data_for_dynamic_estimation.rds")
lumber_price <-
  readRDS(file = "cleaned/lumber_product_price_from_fed_2008Q1_2023Q1.rds")
# for benchmark param for gridding
estimated_dynamic_parameter <-
  readRDS(file = "output/estimated_dynamic_parameter.rds")
auction_data_oral_more_than_two_active_bidders_with_predicted_auction_highest_bid <-
  readRDS(file = "output/auction_data_oral_more_than_two_active_bidders_with_predicted_auction_highest_bid.rds")
  
# set parameters ----
discount_factor <- 0.98
euler_constant <- 0.5772156649
#num_bootstrap <- 250#1000
## price size ----
num_price_grid <- 3
## number of tract grids ----
num_tract_grid <- 10
## normalize price and tract size
p_deflator <- 1
u_deflator <- 100
## number of actions ----
num_action <- length(unique(data_for_dynamic_estimation$cut_amount))
## Terminal period
num_period <- length(unique(data_for_dynamic_estimation$lapse_quarter_observation_data_from_approval_date))

# make grid for lumber price ----
## discretize lumber price into "num_price_grid" grids
lumber_price$price_grid <-
  cut(lumber_price$lumber_product_price_quarter_average, 
      breaks = num_price_grid,
      labels = FALSE)
## average price for each grid
lumber_price <- lumber_price %>%
  dplyr::group_by(price_grid) %>%
  dplyr::mutate(price_next = 
                  round(mean(lumber_product_price_quarter_average)/p_deflator))

## estimate transition probability of lumber price
### take lag
lumber_price$p <- dplyr::lag(lumber_price$price_next, 1)
## estimate transition matrix
price_transition_matrix <-
  lumber_price %>%
  dplyr::group_by(p, price_next) %>%
  dplyr::summarize(n = n()) %>%
  dplyr::ungroup() %>%
  dplyr::group_by(p) %>%
  dplyr::mutate(price_next_probability = n / sum(n)) %>%
  dplyr::ungroup() %>%
  dplyr::select(-n) %>%
  dplyr::filter(!is.na(p)) %>%
  tidyr::complete(p,price_next) %>%
  dplyr::mutate(price_next_probability = ifelse(is.na(price_next_probability), 
                                                0, price_next_probability))
p <- sort(unique(price_transition_matrix$price_next))
## append price grid information to the main panel data
data_for_dynamic_estimation <- data_for_dynamic_estimation %>%
  dplyr::left_join(lumber_price %>%
                     dplyr::mutate(year_quarter_for_merge = 
                                     paste0(year, "-", quarter))%>%
                     dplyr::select(year_quarter_for_merge,
                                   price_next, price_grid)%>%
                     dplyr::distinct(),
                   by = c("year_quarter_for_merge"="year_quarter_for_merge"))

# make grids for tract size ----
data_for_dynamic_estimation$tract_size_grid <-
  cut(data_for_dynamic_estimation$initial_estimated_auction_mbf_current, 
      breaks = num_tract_grid, 
      labels = FALSE)
## impute approximate tract size for each grid
data_for_dynamic_estimation <- data_for_dynamic_estimation %>%
  dplyr::group_by(tract_size_grid) %>%
  dplyr::mutate(initial_tract_size = 
                  round(mean(initial_estimated_auction_mbf_current)/u_deflator)) %>%
  dplyr::ungroup() %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    lag_cum_pct_of_cut_value = lag(cum_pct_of_cut_value)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::mutate(
    lag_cum_pct_of_cut_value = ifelse(is.na(lag_cum_pct_of_cut_value), 0,
                                      lag_cum_pct_of_cut_value),
    current_tract_size = initial_tract_size-lag_cum_pct_of_cut_value*initial_tract_size,
    action = initial_tract_size*cut_amount,
    action_percentage = cut_amount,
    time = lapse_quarter_observation_data_from_approval_date/0.25+1,
    p = price_next
  ) %>%
  ## pick variables equivalent to our simulation data
  dplyr::select(
    auction_id,
    dummy_bidder_manufacturer_index,
    p,
    initial_estimated_auction_mbf_current,
    initial_tract_size,
    current_tract_size,
    time,
    action,
    action_percentage
  )

## grids of tract size
u <- sort(unique(data_for_dynamic_estimation$initial_tract_size))
## tract matrix
umat <- matrix(0, 
               nrow=num_action, 
               ncol=length(u))
for(i in 1:num_action){
  umat[i,] <- u*(0.25*(i-1))
}

# solve model ----
state_matrix <- 
  matrix(
    0,
    nrow=length(p)*num_action,
    ncol=length(u)+1
  )
state_matrix[,1] <-
  rep(
    p,
    each=num_action
  )
## Terminal period, t = T ----
temporal_payoff <-
  matrix(
    0, 
    nrow=length(p)*num_action,
    ncol=length(u)+1
  )
temporal_payoff[,1] <- 
  rep(
    p,
    each=num_action
  )
# Storage for original data
temporal_payoff_original <- temporal_payoff
state_matrix_original <- state_matrix

# estimate ----
## full sample estimate ----
## Store estimation results
estimated_weight_parameter <- 
  list()
par_matrix_list <-
  list()
## Each type
tictoc::tic()
type <- 1
  # auction data
  bid_data <- 
    auction_data_oral_more_than_two_active_bidders_with_predicted_auction_highest_bid %>%
    #dplyr::filter(dummy_bidder_manufacturer_index == type) %>%
    dplyr::filter(auction_num_of_active_bidders == 2) %>%
    dplyr::select(
      auction_id,
      p,
      initial_tract_size,
      auction_highest_bid,
      auction_num_of_active_bidders
    )
  auction_id_list <- 
    unique(bid_data$auction_id)
  ## recover value distribution
  log_likelihood_value <- function(par){#par[1]:shape, par[2,3,4]:scale
    scale_par <- par[2]*bid_data$p + par[3]*bid_data$initial_tract_size + par[4]
    res<- bid_data$auction_num_of_active_bidders*(bid_data$auction_num_of_active_bidders-1)*
      dgamma(bid_data$auction_highest_bid,shape = par[1],scale= scale_par)*
      (1-pgamma(bid_data$auction_highest_bid,shape = par[1],scale= scale_par))*
      pgamma(bid_data$auction_highest_bid,shape = par[1],scale= scale_par)^(bid_data$auction_num_of_active_bidders-2)
      return(-sum(log(res)))
  }
  gamma_parameters <- 
    optim(par = c(1,0,0,300),
        fn = log_likelihood_value)
  gamma_parameters$par
  # get centered param from non random coefficient
  center <- estimated_dynamic_parameter[[type + 1]]
  # tuning
  # center[1] <- center[1] + 0.15
  # center[2] <- center[2] + 1.5
  #step <- c(0.01, 1.0, 0.001)
  step <- c(0.02, 5, 0.001)
  # 各パラメータで中心 ±2ステップの等間隔グリッド（5点）
  step_num <- 30
  #grid1 <- seq(center[1] - step_num * step[1], center[1] + step_num * step[1], by = step[1])
  grid1 <- seq(center[1]- 5 * step[1], center[1]+ 5 * step[1], length.out = step_num)
  step_num <- 1
  #grid2 <- seq(center[2] - step_num * step[2], center[2] + step_num * step[2], by = step[2])#*0
  #grid2 <- seq(center[2] - 1 * step[2], center[2] + 4 * step[2], length.out = step_num)#*0
  grid2 <- center[2]#*0
  step_num <- 0
  grid3 <- seq(center[3] - step_num * step[3], center[3] + step_num * step[3], by = step[3])#*0
  
  # 全組み合わせグリッドを作成
  par_grid <- expand.grid(grid1, grid2, grid3)
  colnames(par_grid) <- c("par1", "par2", "par3")
  
  # 初期値：均等重み
  w0 <- rep(1 / nrow(par_grid), nrow(par_grid))
  eqfun <- function(w) sum(w)   # 総和1
  eqB <- 1
  
  # precompute likelihoof for fixed param
  estimation_data <- 
    data_for_dynamic_estimation %>%
    #dplyr::filter(dummy_bidder_manufacturer_index==type) %>%
    dplyr::filter(auction_id %in% auction_id_list) %>%
    dplyr::select(-dummy_bidder_manufacturer_index)
  # rename for consistency across codes
  simulated_data <-
    estimation_data
  par_matrix <-
    par_grid
  par_matrix_list[[type + 1]] <-
    par_matrix
  # make ccp_sum for fixed param
  #ccp_sum_list <-
  #  rep(0, dim(par_matrix)[1])
  ccp_sum_list <- list()
  continuation_value_list <- list()
  for (ww in 1:dim(par_matrix)[1]) {
    par <-
      rep(1, dim(par_matrix)[2]) # initialize
    par[1] <- par_matrix[ww,1]
    par[2] <- par_matrix[ww,2]
    par[3] <- par_matrix[ww,3]
    temporal_payoff <- 
      temporal_payoff_original
    state_matrix <- 
      state_matrix_original
    for (i in 1:length(p)) {
      temporal_payoff[((i-1)*num_action+1):(i*num_action), 2:(length(u)+1)] <- 
        umat*(par[1]*p[i]-par[2]-umat*par[3])
      state_matrix[((i-1)*num_action+1):(i*num_action), 2:(length(u)+1)] <- 
        umat
    }
    colnames(temporal_payoff) <- 
      c("p", paste0("u", u))
    colnames(state_matrix) <- 
      c("p", paste0("u", u))
    ## Tuning state matrix 
    state_matrix <- 
      as.data.frame(state_matrix)
    state_matrix <- 
      state_matrix %>%
      tidyr::gather(key="u", value="tract", -p) %>%
      dplyr::mutate(
        initial_tract_size = 
          as.numeric(gsub("u", "", u))
      ) %>%
      dplyr::select(-u)
    state_matrix <- 
      state_matrix %>%
      dplyr::group_by(p, initial_tract_size) %>%
      dplyr::mutate(
        action_set = list(unique(tract))
      ) %>%
      ## transform action set to longer
      tidyr::unnest(action_set) %>%
      dplyr::ungroup() %>%
      dplyr::filter(
        action_set <= tract
      )
    colnames(state_matrix) <-
      c(
        "p",
        "current_tract_size",
        "initial_tract_size",
        "action"
      )
    ## Period t = T-1, T-2, ..., 1 ----
    value_function_continuation_value_list <-
      generate_value_function_continuation_value_list(
        temporal_payoff,
        state_matrix,
        price_transition_matrix,
        par = par
      )
    V_action_list <-
      value_function_continuation_value_list$V_action_list
    V_action_list <-
      do.call(
        rbind, 
        V_action_list
      )
    simulated_data_merged <- 
      simulated_data %>%
      dplyr::filter(time < num_period) %>%
      dplyr::left_join(
        V_action_list %>%
          dplyr::select(
            p, 
            current_tract_size,
            initial_tract_size,
            action,
            time, 
            choice_probability
          ),
        by = c(
          "p" = "p", 
          "current_tract_size" = "current_tract_size",
          "initial_tract_size" = "initial_tract_size",
          #"action" = "action",
          "time" = "time"
        ),
        relationship = "many-to-many"
      ) %>% 
      dplyr::mutate(
        actual_action = (action.x == action.y)
      ) %>%
      dplyr::group_by(
        p,
        current_tract_size,
        initial_tract_size
      ) 
    
    #ccp_sum <-
    #  ifelse(
    #    is.na(sum(simulated_data_merged$choice_probability))==TRUE,
    #    1000000,
    #    sum(simulated_data_merged$choice_probability)
    #  )
    #ccp_sum_list[ww] <-
    #  ccp_sum
    
    ccp_sum_list[[ww]] <- 
      data.frame(
        actual_action = simulated_data_merged$actual_action,
        choice_probability = simulated_data_merged$choice_probability
      )
    
    continuation_value_list[[ww]] <-
      value_function_continuation_value_list$continuation_value %>%
      dplyr::mutate(continuation_value_money = continuation_value)
  }
  # auction moment
  auction_moment <- 
    value_function_continuation_value_list$continuation_value %>%
    mutate(
      scale = gamma_parameters$par[2]*p + 
        gamma_parameters$par[3]*initial_tract_size + 
        gamma_parameters$par[4],
      shape = gamma_parameters$par[1]
    )
  auction_moment$moment_mean <- NA
  for (j in 1:nrow(auction_moment)) {
    random_second_highest_value <-
      rgamma(
        n = 3000,
        shape = auction_moment$shape[j],
        scale = auction_moment$scale[j]
      )
    random_second_highest_value <-
      matrix(random_second_highest_value,
           ncol = 2)
    ## pick maximum number for each row
    auction_moment$moment_mean[j] <-
      mean(apply(random_second_highest_value, 1, max))
  }
  # weighted objective function
  nfxp_obj_weighted <- 
    function(w) {
    nfxp_fkrb_obj(
      weight_on_par_matrix = w,
      par_matrix = par_grid,
      ccp_sum_list = ccp_sum_list
    )
  }
  estimates <- 
    Rsolnp::solnp(
      pars = w0,
      fun = nfxp_obj_weighted,
      eqfun = eqfun,
      eqB = eqB,
      LB = rep(0, length(w0)),
      UB = rep(1, length(w0)),
      control = list(trace = 1, 
                     tol = 1e-10, 
                     maxit = 10000)
    )
  estimated_weight_parameter[[(type+1)]] <- 
    estimates$pars

weight_paramers_fkbr <- 
  rlist::list.rbind(estimated_weight_parameter)
par_matrix_list_fkbr <-
  par_matrix_list
## bootstrap ----
# estimated_dynamic_parameter_list <- list()
# estimate_dynamic_boot <-
#   function(
#     n_boot,
#     target_data_original
#   ){
#     n <- nrow(target_data_original)
#     dynamic_param_list <-
#       matrix(
#         NA, 
#         n_boot,
#         3
#       )
#     colnames(dynamic_param_list) <-
#       c(
#         "gamma",
#         "c1",
#         "c2"
#       )
#     
#     for (i in 1:n_boot) {
#       if(i%%10 == 0){
#         cat(i)
#       }
#       boot_index <- 
#         sample(
#           1:n,
#           n, 
#           replace = TRUE
#         )
#       target_data_boot <- 
#         target_data_original[boot_index,]
#       ### solve MLE using optimizer
#       nfxp_obj_target <-
#         function(par){
#           res <-
#             nfxp_obj(
#               par = par,
#               temporal_payoff_original = temporal_payoff_original,
#               state_matrix_original = state_matrix_original,
#               num_action = num_action,
#               u = u,
#               umat = umat,
#               simulated_data = target_data_boot
#             )
#           return(res)
#         }
#       estimates <- 
#         nloptr::nloptr(
#           x0 = c(0.1, 0, 0),
#           eval_f = nfxp_obj_target, 
#           ub = c(100, 100, 100),
#           lb = c(0, 0, 0),
#           opts = opts
#         )
#       dynamic_param_list[i,1:3] <-
#         estimates$solution
#     }
#     return(dynamic_param_list)
#   }
# 
# for (type in 0:1) {
#   estimation_data <- 
#     data_for_dynamic_estimation %>%
#     dplyr::filter(dummy_bidder_manufacturer_index == type) %>%
#     dplyr::select(- dummy_bidder_manufacturer_index)
#   dynamic_param_list <-
#     estimate_dynamic_boot(
#       n_boot = num_bootstrap,
#       target_data_original = estimation_data
#     )
#   estimated_dynamic_parameter_list[[type + 1]] <-
#     dynamic_param_list
# }



# Compute continuation value ----
####
# we may be able to write more efficient code
####
# expected_continuation_value_list <- list()
# for (type in 0:1) {
#   ## prepare for applying function (generate_value_function_continuation_value_list) ----
#   dynamic_parameters_type <- 
#     dynamic_parameters[(type+1),]
#   temporal_payoff <- 
#     temporal_payoff_original
#   state_matrix <- 
#     state_matrix_original
#   for (i in 1:length(p)) {
#     temporal_payoff[((i-1)*num_action+1):(i*num_action), 2:(length(u)+1)] <- 
#       umat*(dynamic_parameters_type[1]*p[i]-dynamic_parameters_type[2]-umat*dynamic_parameters_type[3])
#     state_matrix[((i-1)*num_action+1):(i*num_action), 2:(length(u)+1)] <- 
#       umat
#   }
#   colnames(temporal_payoff) <- 
#     c("p", paste0("u", u))
#   colnames(state_matrix) <- 
#     c("p", paste0("u", u))
#   ## Tuning state matrix 
#   state_matrix <- 
#     as.data.frame(state_matrix)
#   state_matrix <- 
#     state_matrix %>%
#     tidyr::gather(key="u", value="tract", -p) %>%
#     dplyr::mutate(
#       initial_tract_size = 
#         as.numeric(gsub("u", "", u))
#     ) %>%
#     dplyr::select(-u)
#   state_matrix <- state_matrix %>%
#     dplyr::group_by(p, initial_tract_size) %>%
#     dplyr::mutate(
#       action_set = list(unique(tract))
#     ) %>%
#     ## transform action set to longer
#     tidyr::unnest(action_set) %>%
#     dplyr::ungroup() %>%
#     dplyr::filter(
#       action_set <= tract
#     )
#   colnames(state_matrix) <-
#     c(
#       "p",
#       "current_tract_size",
#       "initial_tract_size",
#       "action"
#     )
#   ## Period t = T-1, T-2, ..., 1 ----
#   value_function_continuation_value_list <-
#     generate_value_function_continuation_value_list(
#       temporal_payoff,
#       state_matrix,
#       price_transition_matrix,
#       par = dynamic_parameters_type
#     )
#   expected_continuation_value_list[[(type+1)]] <-
#     value_function_continuation_value_list$continuation_value
# }



# save ----
saveRDS(weight_paramers_fkbr,
        "output/weight_paramers_fkbr.rds")
saveRDS(par_matrix_list_fkbr,
        "output/par_matrix_list_fkbr.rds")

tictoc::toc()

==> main/07_1_counterfactual_dynamic.R <==
rm(list = ls())
library(magrittr)
source("main/00_function.R")
# load data ----
data_for_dynamic_estimation <-
  readRDS("output/data_for_dynamic_estimation.rds")
lumber_price <-
  readRDS("cleaned/lumber_product_price_from_fed_2008Q1_2023Q1.rds")
estimated_dynamic_parameter <-
  readRDS("output/estimated_dynamic_parameter.rds")
# set parameters ----
discount_factor <- 0.9
euler_constant <- 0.5772156649
## price size ----
num_price_grid <- 3
## number of tract grids ----
num_tract_grid <- 10
## normalize price and tract size
p_deflator <- 1
u_deflator <- 100
## number of actions ----
num_action <- 
  length(unique(data_for_dynamic_estimation$cut_amount))
## Terminal period
num_period <- 
  length(unique(data_for_dynamic_estimation$lapse_quarter_observation_data_from_approval_date))
num_period_list <-
  c(2:(num_period + 7))# up to 20 quarters for counterfactual

# make grid for lumber price ----
## discretize lumber price into "num_price_grid" grids
lumber_price$price_grid <-
  cut(
    lumber_price$lumber_product_price_quarter_average, 
    breaks = num_price_grid,
    labels = FALSE
    )
## average price for each grid
lumber_price <- lumber_price %>%
  dplyr::group_by(price_grid) %>%
  dplyr::mutate(price_next = 
                  round(mean(lumber_product_price_quarter_average)/p_deflator))
  
## estimate transition probability of lumber price
### take lag
lumber_price$p <- dplyr::lag(lumber_price$price_next, 1)
## estimate transition matrix
price_transition_matrix <-
  lumber_price %>%
  dplyr::group_by(p, price_next) %>%
  dplyr::summarize(n = dplyr::n()) %>%
  dplyr::ungroup() %>%
  dplyr::group_by(p) %>%
  dplyr::mutate(price_next_probability = n / sum(n)) %>%
  dplyr::ungroup() %>%
  dplyr::select(-n) %>%
  dplyr::filter(!is.na(p)) %>%
  tidyr::complete(p,price_next) %>%
  dplyr::mutate(price_next_probability = ifelse(is.na(price_next_probability), 
                                            0, price_next_probability))
p <- sort(unique(price_transition_matrix$price_next))
## append price grid information to the main panel data
data_for_dynamic_estimation <- data_for_dynamic_estimation %>%
  dplyr::left_join(lumber_price %>%
                     dplyr::mutate(year_quarter_for_merge = 
                                     paste0(year, "-", quarter))%>%
                     dplyr::select(year_quarter_for_merge,
                                   price_next, price_grid)%>%
                     dplyr::distinct(),
                   by = c("year_quarter_for_merge"="year_quarter_for_merge"))

# make grids for tract size ----
data_for_dynamic_estimation$tract_size_grid <-
  cut(data_for_dynamic_estimation$initial_estimated_auction_mbf_current, 
      breaks = num_tract_grid, 
      labels = FALSE)
## impute approximate tract size for each grid
data_for_dynamic_estimation <- data_for_dynamic_estimation %>%
  dplyr::group_by(tract_size_grid) %>%
  dplyr::mutate(initial_tract_size = 
                  round(mean(initial_estimated_auction_mbf_current)/u_deflator)) %>%
  dplyr::ungroup() %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    lag_cum_pct_of_cut_value = lag(cum_pct_of_cut_value)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::mutate(
    lag_cum_pct_of_cut_value = ifelse(is.na(lag_cum_pct_of_cut_value), 0,
                                      lag_cum_pct_of_cut_value),
    current_tract_size = initial_tract_size-lag_cum_pct_of_cut_value*initial_tract_size,
    action = initial_tract_size*cut_amount,
    action_percentage = cut_amount,
    time = lapse_quarter_observation_data_from_approval_date/0.25+1,
    p = price_next
  ) %>%
  ## pick variables equivalent to our simulation data
  dplyr::select(
    auction_id,
    dummy_bidder_manufacturer_index,
    p,
    initial_estimated_auction_mbf_current,
    initial_tract_size,
    current_tract_size,
    time,
    action,
    action_percentage
  )

## grids of tract size
u <- sort(unique(data_for_dynamic_estimation$initial_tract_size))
## tract matrix
umat <- matrix(0, 
               nrow=num_action, 
               ncol=length(u))
for(i in 1:num_action){
  umat[i,] <- u*(0.25*(i-1))
}

# Solve model ----
state_matrix <- 
  matrix(
    0,
    nrow=length(p)*num_action,
    ncol=length(u)+1
  )
state_matrix[,1] <-
  rep(
    p,
    each=num_action
  )
## Terminal period, t = T ----
temporal_payoff <-
  matrix(
    0, 
    nrow=length(p)*num_action,
    ncol=length(u)+1
  )
temporal_payoff[,1] <- 
  rep(
    p,
    each=num_action
  )
# Storage for original data
temporal_payoff_original <- temporal_payoff
state_matrix_original <- state_matrix


dynamic_parameters <-
  estimated_dynamic_parameter
expected_continuation_value_list_logger <- list()
expected_continuation_value_list_manufacturer <- list()
for(rr in num_period_list){
  num_period <-
    rr
  cat(num_period)
  for (type in 0:1) {
    ## prepare for applying function (generate_value_function_continuation_value_list) ----
    dynamic_parameters_type <- 
      dynamic_parameters[[(type+1)]]
    temporal_payoff <- 
      temporal_payoff_original
    state_matrix <- 
      state_matrix_original
    for (i in 1:length(p)) {
      temporal_payoff[((i-1)*num_action+1):(i*num_action), 2:(length(u)+1)] <- 
        umat*(dynamic_parameters_type[1]*p[i]
              -dynamic_parameters_type[2]
              -umat*dynamic_parameters_type[3])
      state_matrix[((i-1)*num_action+1):(i*num_action), 2:(length(u)+1)] <- 
        umat
    }
    colnames(temporal_payoff) <- 
      c("p", paste0("u", u))
    colnames(state_matrix) <- 
      c("p", paste0("u", u))
    ## Tuning state matrix 
    state_matrix <- 
      as.data.frame(state_matrix)
    state_matrix <- 
      state_matrix %>%
      tidyr::gather(key="u", value="tract", -p) %>%
      dplyr::mutate(
        initial_tract_size = 
          as.numeric(gsub("u", "", u))
      ) %>%
      dplyr::select(-u)
    state_matrix <- state_matrix %>%
      dplyr::group_by(p, initial_tract_size) %>%
      dplyr::mutate(
        action_set = list(unique(tract))
      ) %>%
      ## transform action set to longer
      tidyr::unnest(action_set) %>%
      dplyr::ungroup() %>%
      dplyr::filter(
        action_set <= tract
      )
    colnames(state_matrix) <-
      c(
        "p",
        "current_tract_size",
        "initial_tract_size",
        "action"
      )
    ## Period t = T-1, T-2, ..., 1 ----
    value_function_continuation_value_list <-
      generate_value_function_continuation_value_list(
        temporal_payoff,
        state_matrix,
        price_transition_matrix,
        par = dynamic_parameters_type
      )
    if(type == 0){
      expected_continuation_value_list_logger[[(rr)]] <-
        value_function_continuation_value_list$continuation_value
    }else{
      expected_continuation_value_list_manufacturer[[(rr)]] <-
        value_function_continuation_value_list$continuation_value
    }
  }
}

saveRDS(expected_continuation_value_list_logger, 
        "output/expected_continuation_value_list_logger.rds")
saveRDS(expected_continuation_value_list_manufacturer, 
        "output/expected_continuation_value_list_manufacturer.rds")

==> main/07_2_counterfactual_oral_auction.R <==
# preamble
rm(list = ls())
source(here::here("main/00_function.R"))
library(magrittr)
library(dplyr)
library(nloptr)
library(foreach)
library(doParallel)
options(mc.cores = detectCores(logical = FALSE)) 
numCores <- detectCores() - 3

# Load counterfactual continuation value ----
expected_continuation_value_list_logger <-
  readRDS(file = here::here("output/expected_continuation_value_list_logger.rds"))
expected_continuation_value_list_manufacturer <-
  readRDS(file = here::here("output/expected_continuation_value_list_manufacturer.rds"))

# Load estimated auction parameters ----
auction_parameter_list <- 
  readRDS(file = here::here("output/estimated_bidder_valuation_param_oral_full_sample.rds"))

## List contract length and asymmetry ----
counterfactual_scenario_table <- data.frame(
  t = rep(c(5,9,13,17),7),
  N = c(rep(2,12),rep(3,16)),
  type1 = c(rep("sawmill",4),rep("sawmill",4),rep("logger",4),
            rep("sawmill",4),rep("sawmill",4),rep("sawmill",4),rep("logger",4)),
  type2 = c(rep("logger",4),rep("sawmill",4),rep("logger",4),
            rep("sawmill",4),rep("sawmill",4),rep("logger",4),rep("logger",4)),
  type3 = c(rep(NA,4),rep(NA,4),rep(NA,4),
            rep("sawmill",4),rep("logger",4),rep("logger",4),rep("logger",4))
)
replicate <- nrow(counterfactual_scenario_table)
counterfactual_scenario_table <- rbind(counterfactual_scenario_table,
                                       counterfactual_scenario_table)
counterfactual_scenario_table$tract_size_grid <- c(rep(2,replicate),
                                                   rep(10,replicate))
counterfactual_scenario_table <- counterfactual_scenario_table %>%
  dplyr::mutate(
    number_sawmill = ifelse(type1 == "sawmill",1,0) + 
      ifelse(type2 == "sawmill",1,0) + 
      ifelse(is.na(type3)==FALSE,ifelse(type3 == "sawmill",1,0),0),
  )




# Draw value and simulate auctions ----
counterfactual_oral_auction_simulation <- function(tbl_id){
  ## select scenario
  t <- counterfactual_scenario_table$t[tbl_id] # duration
  N <- counterfactual_scenario_table$N[tbl_id] # number of bidders
  type1 <- counterfactual_scenario_table$type1[tbl_id] # bidder 1 type
  type2 <- counterfactual_scenario_table$type2[tbl_id] # bidder 2 type
  type3 <- counterfactual_scenario_table$type3[tbl_id] # bidder 3 type
  tract_size_grid <- counterfactual_scenario_table$tract_size_grid[tbl_id] # tract size grid
  number_sawmill <- counterfactual_scenario_table$number_sawmill[tbl_id] # number of sawmill
  
  ## expected continuation value ----
  continuation_value_logger <- expected_continuation_value_list_logger[[t]]
  continuation_value_sawmill <- expected_continuation_value_list_manufacturer[[t]]
  
  ## value distribution ----
  ### parameter value
  shape_logger <- continuation_value_logger$continuation_value[tract_size_grid]*auction_parameter_list$par[1]
  scale_logger <- auction_parameter_list$par[2]
  shape_sawmill <- continuation_value_sawmill$continuation_value[tract_size_grid]*auction_parameter_list$par[3]
  scale_sawmill <- auction_parameter_list$par[4]
  
  ## Auction simulation ----
  set.seed(1234)
  ### draw values
  ifelse(type1 == "sawmill",
         value_bidder1 <- rgamma(2000, 
                                 shape = shape_sawmill,
                                 scale = scale_sawmill),
         value_bidder1 <- rgamma(2000,
                                 shape = shape_logger,
                                 scale = scale_logger))
  ifelse(type2 == "sawmill",
         value_bidder2 <- rgamma(2000, 
                                 shape = shape_sawmill,
                                 scale = scale_sawmill),
         value_bidder2 <- rgamma(2000,
                                 shape = shape_logger,
                                 scale = scale_logger))
  ifelse(is.na(type3)==TRUE,
         value_bidder3 <- 0,
         ifelse(type3 == "sawmill",
               value_bidder3 <- rgamma(2000, 
                                       shape = shape_sawmill,
                                       scale = scale_sawmill),
               value_bidder3 <- rgamma(2000,
                                       shape = shape_logger,
                                       scale = scale_logger)))
  ## compute sealed bid
  auction_df <- data.frame(
      value_bidder1 = value_bidder1,
      value_bidder2 = value_bidder2,
      value_bidder3 = value_bidder3,
      oral_bid_bidder1 = value_bidder1,
      oral_bid_bidder2 = value_bidder2,
      oral_bid_bidder3 = value_bidder3
    ) 
  auction_df$winning_price_oral <- apply(auction_df[,c("oral_bid_bidder1",
                                                       "oral_bid_bidder2",
                                                       "oral_bid_bidder3")],1,function(x){
                                                         sort(x,decreasing = TRUE)[2]
                                                         })
  return(auction_df)
}

# Run simulations for each scenario ----
counterfactual_oral_auction <- 
  foreach(l = 1:(nrow(counterfactual_scenario_table))) %do% {
    counterfactual_oral_auction_simulation(l)
          }
## Save results
saveRDS(counterfactual_oral_auction, 
        file = "output/counterfactual_oral_auction.rds")
saveRDS(counterfactual_scenario_table, 
        file = "output/counterfactual_oral_scenario_table.rds")

==> main/07_3_counterfactual_sealed_auction.R <==
# preamble
rm(list = ls())
source(here::here("main/00_function.R"))
library(magrittr)
library(dplyr)
library(nloptr)
library(foreach)
library(doParallel)
options(mc.cores = detectCores(logical = FALSE)) 
numCores <- detectCores() - 3

# Define global parameters
vlow <- 0
d <- 8
npts <- seq(1:40)
z <- -cos((2*npts-1)/(2*length(npts))*pi)
nconpts <- seq(1:100)
zcons <- 2*nconpts/(length(nconpts)) - 1

# Initialize Chebyshev matrices
T <- matrix(0,nrow=length(npts),ncol=d+1)
T[,1] <- 1
T[,2] <- z
for (i in 3:(d+1)) {
  T[,i] <- 2*z*T[,i-1] - T[,i-2]
}

Tlow <- matrix(0,nrow=1,ncol=d+1)
zlow <- -1
Tlow[,1] <- 1
Tlow[,2] <- zlow
for (i in 3:(d+1)) {
  Tlow[,i] <- 2*zlow*Tlow[,i-1] - Tlow[,i-2]
}

Thigh <- matrix(0,nrow=1,ncol=d+1)
zhigh <- 1
Thigh[,1] <- 1
Thigh[,2] <- zhigh
for (i in 3:(d+1)) {
  Thigh[,i] <- 2*zhigh*Thigh[,i-1] - Thigh[,i-2]
}

Tcons <- matrix(0,nrow=length(nconpts),ncol=d+1)
Tcons[,1] <- 1
Tcons[,2] <- zcons
for (i in 3:(d+1)) {
  Tcons[,i] <- 2*zcons*Tcons[,i-1] - Tcons[,i-2]
}

dT <- matrix(0,nrow=length(npts),ncol=d+1)
dT[,1] <- 0
dT[,2] <- 1
for (i in 3:(d+1)) {
  dT[,i] <- 2*T[,i-1] + 2*z*dT[,i-1] - dT[,i-2]
}

dTlow <- matrix(0,nrow=1,ncol=d+1)
dTlow[,1] <- 0
dTlow[,2] <- 1
for (i in 3:(d+1)) {
  dTlow[,i] <- 2*Tlow[,i-1] + 2*zlow*dTlow[,i-1] - dTlow[,i-2]
}

dThigh <- matrix(0,nrow=1,ncol=d+1)
dThigh[,1] <- 0
dThigh[,2] <- 1
for (i in 3:(d+1)) {
  dThigh[,i] <- 2*Thigh[,i-1] + 2*zhigh*dThigh[,i-1] - dThigh[,i-2]
}

# load counterfactual continuation value ----
expected_continuation_value_list_logger <-
  readRDS(file = here::here("output/expected_continuation_value_list_logger.rds"))
expected_continuation_value_list_manufacturer <-
  readRDS(file = here::here("output/expected_continuation_value_list_manufacturer.rds"))

# load estimated auction parameters ----
auction_parameter_list <- 
  readRDS(file = here::here("output/estimated_bidder_valuation_param_oral_full_sample.rds"))

## List contract length and asymmetry ----
counterfactual_scenario_table <- data.frame(
  t = rep(c(5,9,13,17),7),
  N = c(rep(2,12),rep(3,16)),
  type1 = c(rep("sawmill",4),rep("sawmill",4),rep("logger",4),
            rep("sawmill",4),rep("sawmill",4),rep("sawmill",4),rep("logger",4)),
  type2 = c(rep("logger",4),rep("sawmill",4),rep("logger",4),
            rep("sawmill",4),rep("sawmill",4),rep("logger",4),rep("logger",4)),
  type3 = c(rep(NA,4),rep(NA,4),rep(NA,4),
            rep("sawmill",4),rep("logger",4),rep("logger",4),rep("logger",4))
)
replicate <- nrow(counterfactual_scenario_table)
counterfactual_scenario_table <- rbind(counterfactual_scenario_table,
                                       counterfactual_scenario_table)
counterfactual_scenario_table$tract_size_grid <- c(rep(6,replicate),
                                                   rep(10,replicate))
counterfactual_scenario_table <- counterfactual_scenario_table %>%
  dplyr::mutate(
    number_sawmill = ifelse(type1 == "sawmill",1,0) + 
      ifelse(type2 == "sawmill",1,0) + 
      ifelse(is.na(type3)==FALSE,ifelse(type3 == "sawmill",1,0),0),
  )
#chebyshev_coefficient_list <- list()
#auction_data_list <- list()

# Derive bidding functions for each scenario ----
bidding_function_computation <- function(tbl_id){
  ## select scenario
  t <- counterfactual_scenario_table$t[tbl_id] # duration
  N <- counterfactual_scenario_table$N[tbl_id] # number of bidders
  type1 <- counterfactual_scenario_table$type1[tbl_id] # bidder 1 type
  type2 <- counterfactual_scenario_table$type2[tbl_id] # bidder 2 type
  type3 <- counterfactual_scenario_table$type3[tbl_id] # bidder 3 type
  tract_size_grid <- counterfactual_scenario_table$tract_size_grid[tbl_id] # tract size grid
  number_sawmill <- counterfactual_scenario_table$number_sawmill[tbl_id] # number of sawmill
  ## expected continuation value ----
  continuation_value_logger <- expected_continuation_value_list_logger[[t]]
  continuation_value_sawmill <- expected_continuation_value_list_manufacturer[[t]]
  ## value distribution ----
  ### parameter value
  shape_logger <- continuation_value_logger$continuation_value[tract_size_grid]*auction_parameter_list$par[1]
  scale_logger <- auction_parameter_list$par[2]
  shape_sawmill <- continuation_value_sawmill$continuation_value[tract_size_grid]*auction_parameter_list$par[3]
  scale_sawmill <- auction_parameter_list$par[4]
  ## Setting other parameter values ----
  ## value
  set.seed(1234)
  sawmill_value_random_generated <- rgamma(10000, 
                                           shape = shape_sawmill, 
                                           scale = scale_sawmill)
  logger_value_random_generated <- rgamma(10000,
                                          shape = shape_logger,
                                          scale = scale_logger)
  vhigh <- max(max(sawmill_value_random_generated),
               max(logger_value_random_generated)) # highest value for gamma distribution
  if(number_sawmill < 2){
    shigh_guess <- min(max(sawmill_value_random_generated),
                       max(logger_value_random_generated))
  } else {
    shigh_guess <- max(max(sawmill_value_random_generated),
                       max(logger_value_random_generated))
  }
  vlow <- 0
  ### create density function  
  f_sawmill <- function(v){
    #dunif(v, vlow, vhigh)
    ifelse(v>vhigh,0,
           dgamma(v, shape = shape_sawmill,
                  scale = scale_sawmill))
    
  }
  F_sawmill <- function(v){
    #punif(v, vlow, vhigh)
    ifelse(v>vhigh,1,
           pgamma(v, shape = shape_sawmill,
                  scale = scale_sawmill))
  }
  
  f_logger <- function(v){
    #dunif(v, vlow, vhigh)
    ifelse(v>vhigh,0,
           dgamma(v, shape = shape_logger,
                  scale = scale_logger))
  }
  
  F_logger <- function(v){
    #punif(v, vlow, vhigh)
    ifelse(v>vhigh,1,
           pgamma(v, shape = shape_logger,
            scale = scale_logger))
  }
  
  ## ratio of prob distribution: F/f - uniform
  foverF_sawmill <- function(v){
    ratio <- ifelse(v < vlow,0,
                    ifelse(v <= vhigh & v >= vlow & f_sawmill(v) > 0,
                           f_sawmill(v)/F_sawmill(v),
                           0))
    return(ratio)
  }
  foverF_logger <- function(v){
    ratio <- ifelse(v < vlow,0,
                    ifelse(v <= vhigh & v >= vlow & f_logger(v) > 0,
                           f_logger(v)/F_logger(v),
                           0))
    return(ratio)
  }
  
  
  # Solve constrained problems ----
  eval_f_eq_weight <- function(par,N,type1,type2,type3)
  {
    # pdf f for each bidder
    f1 <- ifelse(type1 == "sawmill",
                 f_sawmill,
                 f_logger)
    f2 <- ifelse(type2 == "sawmill",
                 f_sawmill,
                 f_logger)
    ifelse(N == 3,
           f3 <- ifelse(type3 == "sawmill",
                        f_sawmill,
                        f_logger),
           f3 <- function(x){
             return(0)
           }
    )
    # ratio of prob distribution: F/f 
    f1overF1 <- ifelse(type1 == "sawmill",
                       foverF_sawmill,
                       foverF_logger)
    f2overF2 <- ifelse(type2 == "sawmill",
                       foverF_sawmill,
                       foverF_logger)
    ifelse(
      N == 3,
      f3overF3 <- ifelse(type3 == "sawmill",
                         foverF_sawmill,
                         foverF_logger),
      f3overF3 <- function(x){
        return(0)
      }
    )
    # symmetry structure
    ifelse(N == 3,
           number_type <- length(unique(c(type1,type2,type3))),
           number_type <- length(unique(c(type1,type2))))
    # set highest bid parameter
    ifelse(number_type==1,
           highest_bid <- par[(d+1)+1], # d+2 parameters to be estimated
           highest_bid <- par[2*(d+1)+1]) # 2*(d+1)+1 parameters to be estimated
    # grid of bids
    b <- (z+1)*(highest_bid-vlow)/2 + vlow
    # approximated inverse bid functions
    ## each bidders bidding function
    ibf1 <- T%*%matrix(par[1:(d+1)])
    ifelse(type2 != type1,
           ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))]),
           ibf2 <- ibf1)
    ifelse(N == 3,
           ifelse(type3 == type1,
                  ibf3 <- ibf1,
                  ifelse(type3 == type2,
                         ibf3 <- ibf2,
                         ibf3 <- T%*%matrix(par[(d+2):(2*(d+1))]))),
           ibf3 <- 0)
    ## at lowest value
    ibf1low <- Tlow%*%matrix(par[1:(d+1)])
    ifelse(type2 != type1,
           ibf2low <- Tlow%*%matrix(par[(d+2):(2*(d+1))]),
           ibf2low <- ibf1low)
    ifelse(N == 3,
           ifelse(type3 == type1,
                  ibf3low <- ibf1low,
                  ifelse(type3 == type2,
                         ibf3low <- ibf2low,
                         ibf3low <- Tlow%*%matrix(par[(d+2):(2*(d+1))]))),
           ibf3low <- 0)
    ## at highest value
    ibf1high <- Thigh%*%matrix(par[1:(d+1)])
    ifelse(type2 != type1,
           ibf2high <- Thigh%*%matrix(par[(d+2):(2*(d+1))]),
           ibf2high <- ibf1high)
    ifelse(N == 3,
           ifelse(type3 == type1,
                  ibf3high <- ibf1high,
                  ifelse(type3 == type2,
                         ibf3high <- ibf2high,
                         ibf3high <- Thigh%*%matrix(par[(d+2):(2*(d+1))]))),
           ibf3high <- 0)
    # derivative of approximated inverse bid functions
    dibf1 <- 2/(highest_bid-vlow)*(dT%*%matrix(par[1:(d+1)]))
    ifelse(type2 != type1,
           dibf2 <- 2/(highest_bid-vlow)*(dT%*%matrix(par[(d+2):(2*(d+1))])),
           dibf2 <- dibf1)
    ifelse(N == 3,
           ifelse(type3 == type1,
                  dibf3 <- dibf1,
                  ifelse(type3 == type2,
                         dibf3 <- dibf2,
                         dibf3 <- 2/(highest_bid-vlow)*(dT%*%matrix(par[(d+2):(2*(d+1))])))),
           dibf3 <- 0)
    ## at lowest value
    dibf1low <- 2/(highest_bid-vlow)*(dTlow%*%matrix(par[1:(d+1)]))
    ifelse(type2 != type1,
           dibf2low <- 2/(highest_bid-vlow)*(dTlow%*%matrix(par[(d+2):(2*(d+1))])),
           dibf2low <- dibf1low)
    ifelse(N == 3,
           ifelse(type3 == type1,
                  dibf3low <- dibf1low,
                  ifelse(type3 == type2,
                         dibf3low <- dibf2low,
                         dibf3low <- 2/(highest_bid-vlow)*(dTlow%*%matrix(par[(d+2):(2*(d+1))])))),
           dibf3low <- 0)
    ## at highest value
    dibf1high <- 2/(highest_bid-vlow)*(dThigh%*%matrix(par[1:(d+1)]))
    ifelse(type2 != type1,
           dibf2high <- 2/(highest_bid-vlow)*(dThigh%*%matrix(par[(d+2):(2*(d+1))])),
           dibf2high <- dibf1high)
    ifelse(N == 3,
           ifelse(type3 == type1,
                  dibf3high <- dibf1high,
                  ifelse(type3 == type2,
                         dibf3high <- dibf2high,
                         dibf3high <- 2/(highest_bid-vlow)*(dThigh%*%matrix(par[(d+2):(2*(d+1))])))),
           dibf3high <- 0)
    ## first-order condition
    obj1 <- -1 + (ibf1 - b)*dibf2*f2overF2(ibf2) + (ibf1 - b)*dibf3*f3overF3(ibf3)
    obj2 <- -1 + (ibf2 - b)*dibf1*f1overF1(ibf1) + (ibf2 - b)*dibf3*f3overF3(ibf3)
    ifelse(N == 3,
           obj3 <- -1 + (ibf3 - b)*dibf1*f1overF1(ibf1) + (ibf3 - b)*dibf2*f2overF2(ibf2),
           obj3 <- 0)
    ifelse(N == 3,
           foc_obj <- (sum(obj1^2) + sum(obj2^2) + sum(obj3^2))/(length(obj1)+length(obj2)+length(obj3)),
           foc_obj <- (sum(obj1^2) + sum(obj2^2))/(length(obj1)+length(obj2)))
    # const vlow (1a)
    const_vlow1 <- ibf1low - vlow
    const_vlow2 <- ibf2low - vlow
    ifelse(N == 3,
           const_vlow3 <- ibf3low - vlow,
           const_vlow3 <- 0)
    ifelse(N == 3,
           const_vlow <- (const_vlow1^2+const_vlow2^2+const_vlow3^2)/3,
           const_vlow <- (const_vlow1^2+const_vlow2^2)/2)
    # const bhigh (1b)
    const_bhigh1 <- ibf1high - vhigh
    const_bhigh2 <- ibf2high - vhigh
    ifelse(N == 3,
           const_bhigh3 <- ibf3high - vhigh,
           const_bhigh3 <- 0)
    ifelse(N == 3,
           const_bhigh <- (const_bhigh1^2+const_bhigh2^2+const_bhigh3^2)/3,
           const_bhigh <- (const_bhigh1^2+const_bhigh2^2)/2)
    # const equilibrium inverse bid (2a)
    const_eqmhigh1 <- 1/(vhigh-highest_bid) - dibf2high*f2(vhigh) - dibf3high*f3(vhigh)
    const_eqmhigh2 <- 1/(vhigh-highest_bid) - dibf1high*f1(vhigh) - dibf3high*f3(vhigh)
    ifelse(N == 3,
           const_eqmhigh3 <- 1/(vhigh-highest_bid) - dibf1high*f1(vhigh) - dibf2high*f2(vhigh),
           const_eqmhigh3 <- 0)
    ifelse(N == 3,
           const_eqmhigh <- (const_eqmhigh1^2+const_eqmhigh2^2+const_eqmhigh3^2)/3,
           const_eqmhigh <- (const_eqmhigh1^2+const_eqmhigh2^2)/2)
    # const equilibrium inverse bid (2b)
    const_eqmlow1 <- dibf1low - N/(N-1)
    const_eqmlow2 <- dibf2low - N/(N-1)
    ifelse(N == 3,
           const_eqmlow3 <- dibf3low - N/(N-1),
           const_eqmlow3 <- 0)
    ifelse(N == 3,
           const_eqmlow <- (const_eqmlow1^2+const_eqmlow2^2+const_eqmlow3^2)/3,
           const_eqmlow <- (const_eqmlow1^2+const_eqmlow2^2)/2)
    # output
    return(
      0.6*foc_obj + 0.1*const_vlow+
        0.1*const_bhigh + 0.1*const_eqmhigh + 0.1*const_eqmlow
    )
  }
  
  eval_g_ineq <- function(par,N,type1,type2,type3)
  {
    # symmetry structure
    ifelse(N == 3,
           number_type <- length(unique(c(type1,type2,type3))),
           number_type <- length(unique(c(type1,type2))))
    # set highest bid parameter
    ifelse(number_type==1,
           highest_bid <- par[(d+1)+1], # d+2 parameters to be estimated
           highest_bid <- par[2*(d+1)+1]) # 2*(d+1)+1 parameters to be estimated
    # grid of bids
    bcons <- (zcons+1)*(highest_bid-vlow)/2 + vlow
    # approximated inverse bid functions 
    ibfcons1 <- Tcons%*%matrix(par[1:(d+1)])
    ifelse(type2 != type1,
           ibfcons2 <- Tcons%*%matrix(par[(d+2):(2*(d+1))]),
           ibfcons2 <- ibfcons1)
    ifelse(N == 3,
           ifelse(type3 == type1,
                  ibfcons3 <- ibfcons1,
                  ifelse(type3 == type2,
                         ibfcons3 <- ibfcons2,
                         ibfcons3 <- Tcons%*%matrix(par[(d+2):(2*(d+1))]))),
           ibfcons3 <- 0)
    # monotone constraint
    const_monotone1 <-  -min(diff(ibfcons1))
    const_monotone2 <-  -min(diff(ibfcons2))
    ifelse(N == 3,
           const_monotone3 <-  -min(diff(ibfcons3)),
           const_monotone3 <- 0)
    # players must bid less than their valuations
    const_BlessthanV1 <- max(bcons - ibfcons1)
    const_BlessthanV2 <- max(bcons - ibfcons2)
    ifelse(N == 3,
           const_BlessthanV3 <- max(bcons - ibfcons3),
           const_BlessthanV3 <- 0)
    # inverse bid must lie in range
    const_range1 <- max(vlow - ibfcons1)
    const_range2 <- max(vlow - ibfcons2)
    ifelse(N == 3,
           const_range3 <- max(vlow - ibfcons3),
           const_range3 <- 0)
    # output
    ifelse(
      N == 3,
      return(c(const_monotone1,
        const_monotone2,
        const_monotone3,
        const_BlessthanV1,
        const_BlessthanV2,
        const_BlessthanV3,
        const_range1,
        const_range2,
        const_range3)),
      return(c(const_monotone1,
        const_monotone2,
        const_BlessthanV1,
        const_BlessthanV2,
        const_range1,
        const_range2))
    )
  }
  
  # Optimization
  set.seed(1234) # because of the stochastic algorithm
  symmetry_structure <- ifelse(N == 3,
                                number_type <- length(unique(c(type1,type2,type3))),
                                number_type <- length(unique(c(type1,type2))))
  bidding_function_list <- list()
  for (b in 1:5) {# because of the stochastic optimization routine
    #x0_N1 <- c(runif((d+1),min =0, max = 30),
    #           (shigh_guess*0.6))
    #x0_N2 <- c(runif((2*(d+1)),min =0, max = 30),
    #           (shigh_guess*0.6))
    ## initial parameter values for one type case
    if(symmetry_structure==1){
      lb_N1 <- c(rep(-10000,(d+1)),0)
      ub_N1 <- c(rep(10000,(d+1)),shigh_guess)
      x0_N1 <- c(rep(10,(d+1)),
                 (shigh_guess*0.6))
      ## optimization options
      opts <- list( "algorithm"= "NLOPT_GN_ISRES",
                    "xtol_rel"= 1.0e-5,
                    "maxeval"= 10000,
                    "print_level" = 2 )
      # derive polynomial coefficients
      res <- nloptr ( x0 = x0_N1,
                      eval_f = eval_f_eq_weight,
                      lb = lb_N1,
                      ub = ub_N1,
                      eval_g_ineq = eval_g_ineq,
                      N = N,
                      type1 = type1,
                      type2 = type2,
                      type3 = type3,
                      opts = opts
      )
    } else {
      ## initial values for three bidder (N=3) case
      lb_N2 <- c(rep(-10000,(2*(d+1))),0)
      ub_N2 <- c(rep(10000,(2*(d+1))),shigh_guess)
      x0_N2 <- c(rep(10,(d+1)),
                 rep(10,(d+1)),
                 (shigh_guess*0.6))
      ## optimization options
      opts <- list( "algorithm"= "NLOPT_GN_ISRES",
                    "xtol_rel"= 1.0e-5,
                    "maxeval"= 10000,
                    "print_level" = 2 )
      # derive polynomial coefficients
      res <- nloptr ( x0 = x0_N2,
                      eval_f = eval_f_eq_weight,
                      lb = lb_N2,
                      ub = ub_N2,
                      eval_g_ineq = eval_g_ineq,
                      N = N,
                      type1 = type1,
                      type2 = type2,
                      type3 = type3,
                      opts = opts
      )
    }
    bidding_function_list[[b]] <- res
  }
  ## Auction simulation ----
  set.seed(1234)
  ### draw values
  ifelse(type1 == "sawmill",
         value_bidder1 <- rgamma(2000, 
                                 shape = shape_sawmill,
                                 scale = scale_sawmill),
         value_bidder1 <- rgamma(2000,
                                 shape = shape_logger,
                                 scale = scale_logger))
  ifelse(type2 == "sawmill",
         value_bidder2 <- rgamma(2000, 
                                 shape = shape_sawmill,
                                 scale = scale_sawmill),
         value_bidder2 <- rgamma(2000,
                                 shape = shape_logger,
                                 scale = scale_logger))
  ifelse(is.na(type3)==TRUE,
         value_bidder3 <- 0,
         ifelse(type3 == "sawmill",
               value_bidder3 <- rgamma(2000, 
                                       shape = shape_sawmill,
                                       scale = scale_sawmill),
               value_bidder3 <- rgamma(2000,
                                       shape = shape_logger,
                                       scale = scale_logger)))
  ## compute sealed bid
  auction_data_list <- list()
  b_idx <- 1
  for (b in 1:5) {
    res <- bidding_function_list[[b]]
    if(res$objective < 1000){
    par <- res$solution
    ifelse(symmetry_structure==1,
           highest_bid <- res$solution[(d+1)+1],
           highest_bid <- res$solution[2*(d+1)+1])
    s <- (highest_bid+vlow+(highest_bid-vlow)*z)/2
    ibf1 <- T%*%matrix(par[1:(d+1)])
    ifelse(type2 != type1,
           ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))]),
           ibf2 <- ibf1)
    ifelse(N == 3,
           ifelse(type3 == type1,
                  ibf3 <- ibf1,
                  ifelse(type3 == type2,
                         ibf3 <- ibf2,
                         ibf3 <- T%*%matrix(par[(d+2):(2*(d+1))]))),
           ibf3 <- 0)
    
    sealed_bid_bidder1 <- approx(x= ibf1, y = s,
                                 xout = value_bidder1)[["y"]]
    sealed_bid_bidder2 <- approx(x= ibf2, y = s,
                                 xout = value_bidder2)[["y"]]
    ifelse(N == 3,
           sealed_bid_bidder3 <- approx(x= ibf3, y = s,
                                        xout = value_bidder3)[["y"]],
           sealed_bid_bidder3 <- 0)
    auction <- data.frame(
      value_bidder1 = value_bidder1,
      value_bidder2 = value_bidder2,
      value_bidder3 = value_bidder3,
      oral_bid_bidder1 = value_bidder1,
      oral_bid_bidder2 = value_bidder2,
      oral_bid_bidder3 = value_bidder3,
      sealed_bid_bidder1 = sealed_bid_bidder1,
      sealed_bid_bidder2 = sealed_bid_bidder2,
      sealed_bid_bidder3 = sealed_bid_bidder3
    ) %>%
      dplyr::filter(
        value_bidder1 < vhigh & value_bidder2 < vhigh & value_bidder3 < vhigh
      ) %>%
      dplyr::mutate(
        winning_price_sealed = pmax(sealed_bid_bidder1,
                                    sealed_bid_bidder2,
                                    sealed_bid_bidder3),
      ) %>%
      dplyr::filter(is.na(winning_price_sealed) == FALSE)
    ## compute winning price in SPA
    auction$winning_price_oral <- apply(auction[,c("oral_bid_bidder1",
                                                   "oral_bid_bidder2",
                                                   "oral_bid_bidder3")],1,function(x){
                                                     sort(x,decreasing = TRUE)[2]
                                                   })
    auction_data_list[[b_idx]] <- auction
    b_idx <- b_idx + 1
    }
  }
  #auction_data_list[[tbl_id]] <- auction
  ## save list ----
  #saveRDS(auction_data_list, 
  #        file = "output/auction_data_list.rds")
  return(
    list(
      "chebyshev_coefficient" = bidding_function_list,
      "auction_data" = auction_data_list
    )
  )
}
# parallel computing
start_time <- Sys.time()
cl <- makeCluster(numCores)
registerDoParallel(cl)
# clusterExport(cl,
#               varlist = c("dT","T","Thigh","Tlow","dThigh","dTlow",
#                          "Tcons", "d", "z", "vlow", "zlow", "zhigh",
#                          "npts", "nconpts", "zcons",
#                          "auction_parameter_list",
#                          "counterfactual_scenario_table",
#                          "expected_continuation_value_list_logger",
#                          "expected_continuation_value_list_manufacturer"))
counterfactual_auction <- 
  foreach(l = 1:(nrow(counterfactual_scenario_table)),
          .packages=c("nloptr","dplyr"),
          .export = c("bidding_function_computation", 
                      "dT", "T", "Thigh", "Tlow", "dThigh", "dTlow",
                      "Tcons", "d", "z", "vlow", "zlow", "zhigh",
                      "npts", "nconpts", "zcons",
                      "auction_parameter_list",
                      "counterfactual_scenario_table",
                      "expected_continuation_value_list_logger",
                      "expected_continuation_value_list_manufacturer"),
          .errorhandling="stop") %dopar% {
            bidding_function_computation(l)
          }
stopCluster(cl)
end_time <- Sys.time()
end_time - start_time#Time difference of 1.839386 hours
nrow(counterfactual_scenario_table)
# save and load result ----
saveRDS(counterfactual_auction, 
        file = "output/counterfactual_auction.rds")
counterfactual_auction <- readRDS("output/counterfactual_auction.rds")


# Make plot ----
# for (i in 1:nrow(counterfactual_scenario_table)) {
#   t <- counterfactual_scenario_table[i,1]
#   N <- counterfactual_scenario_table[i,2]
#   type1 <- counterfactual_scenario_table[i,3]
#   type2 <- counterfactual_scenario_table[i,4]
#   type3 <- counterfactual_scenario_table[i,5]
#   symmetry_structure <- ifelse(N == 3,
#                                 number_type <- length(unique(c(type1,type2,type3))),
#                                 number_type <- length(unique(c(type1,type2))))
#   vlow <- 0
# ## bidding function ----
#   res <- counterfactual_auction[[i]]$chebyshev_coefficient
#   par <- res$solution
#   ifelse(symmetry_structure==1,
#         highest_bid <- res$solution[(d+1)+1],
#         highest_bid <- res$solution[2*(d+1)+1])
#   s <- (highest_bid+vlow+(highest_bid-vlow)*z)/2
#   ibf1 <- T%*%matrix(par[1:(d+1)])
#   ifelse(type2 != type1,
#          ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))]),
#          ibf2 <- ibf1)
#   ifelse(N == 3,
#          ifelse(type3 == type1,
#                 ibf3 <- ibf1,
#                 ifelse(type3 == type2,
#                        ibf3 <- ibf2,
#                        ibf3 <- T%*%matrix(par[(d+2):(2*(d+1))]))),
#         ibf3 <- 0)
# ## make plot and save ----
#   ifelse(
#     N == 3,
#     file_name <- paste0("counterfactual_auction_",
#                         t,
#                         "quarters_",
#                         "type1_",
#                         type1,
#                         "_",
#                         "type2_",
#                         type2,
#                         "_",
#                         "type3_",
#                         type3,
#                         ".png"),
#     file_name <- paste0("counterfactual_auction_",
#                         t,
#                         "quarters_",
#                         "type1_",
#                         type1,
#                         "_",
#                         "type2_",
#                         type2,
#                         ".png")
#   )
#   png(paste0("figuretable/counterfactual_bidding_function/",file_name))
#   plot(ibf1,s,type='l',lwd=2,
#        col='red',xlab='value',ylab='bid')
#   lines(ibf2,s,col='deepskyblue1',lwd=2,
#         lty=2)
#   if(N == 3){
#     lines(ibf3,s,col='darkgoldenrod1',lwd=2,
#           type = "p")
#   }
#   abline(a = 0, b = 1, col = "gray", 
#          type="l",lty = 3)
# #add legend
#   ifelse(
#     N == 3,
#     legend(x="topleft",
#            legend=c(type1, type2, type3),
#            col=c("red", "deepskyblue1", "darkgoldenrod1"),
#            lty= c(1,2,1)),
#     legend(x="topleft",
#            legend=c(type1, type2),
#            col=c("red", "deepskyblue1"),
#            lty=c(1,2))
#   )
#   dev.off()
# }

auction_data_4q <- counterfactual_auction[[1]]$auction_data
auction_data_8q <- counterfactual_auction[[2]]$auction_data
auction_data_12q <- counterfactual_auction[[3]]$auction_data
auction_data_16q <- counterfactual_auction[[4]]$auction_data

#### summarize winning price oral and sealed
target_table <-
  dplyr::tibble(
    "Format" = c("Oral", "Sealed"),
    "4 quarters" = c(mean(auction_data_4q$winning_price_oral),
                     mean(auction_data_4q$winning_price_sealed)),
    "8 quarters" = c(mean(auction_data_8q$winning_price_oral),
                     mean(auction_data_8q$winning_price_sealed)),
    "12 quarters" = c(mean(auction_data_12q$winning_price_oral),
                      mean(auction_data_12q$winning_price_sealed)),
    "16 quarters" = c(mean(auction_data_16q$winning_price_oral),
                      mean(auction_data_16q$winning_price_sealed))
  )
target_table



auction_data_4q <- counterfactual_auction[[29]]$auction_data
auction_data_8q <- counterfactual_auction[[30]]$auction_data
auction_data_12q <- counterfactual_auction[[31]]$auction_data
auction_data_16q <- counterfactual_auction[[32]]$auction_data

#### summarize winning price oral and sealed
target_table <-
  dplyr::tibble(
    "Format" = c("Oral", "Sealed"),
    "4 quarters" = c(mean(auction_data_4q$winning_price_oral),
                     mean(auction_data_4q$winning_price_sealed)),
    "8 quarters" = c(mean(auction_data_8q$winning_price_oral),
                     mean(auction_data_8q$winning_price_sealed)),
    "12 quarters" = c(mean(auction_data_12q$winning_price_oral),
                      mean(auction_data_12q$winning_price_sealed)),
    "16 quarters" = c(mean(auction_data_16q$winning_price_oral),
                      mean(auction_data_16q$winning_price_sealed))
  )
target_table

auction_data_4q <- counterfactual_auction[[45]]$auction_data
auction_data_8q <- counterfactual_auction[[46]]$auction_data
auction_data_12q <- counterfactual_auction[[47]]$auction_data
auction_data_16q <- counterfactual_auction[[48]]$auction_data

#### summarize winning price oral and sealed
target_table <-
  dplyr::tibble(
    "Format" = c("Oral", "Sealed"),
    "4 quarters" = c(mean(auction_data_4q$winning_price_oral),
                     mean(auction_data_4q$winning_price_sealed)),
    "8 quarters" = c(mean(auction_data_8q$winning_price_oral),
                     mean(auction_data_8q$winning_price_sealed)),
    "12 quarters" = c(mean(auction_data_12q$winning_price_oral),
                      mean(auction_data_12q$winning_price_sealed)),
    "16 quarters" = c(mean(auction_data_16q$winning_price_oral),
                      mean(auction_data_16q$winning_price_sealed))
  )
target_table

auction_data_4q <- counterfactual_auction[[49]]$auction_data
auction_data_8q <- counterfactual_auction[[50]]$auction_data
auction_data_12q <- counterfactual_auction[[51]]$auction_data
auction_data_16q <- counterfactual_auction[[52]]$auction_data

#### summarize winning price oral and sealed
target_table <-
  dplyr::tibble(
    "Format" = c("Oral", "Sealed"),
    "4 quarters" = c(mean(auction_data_4q$winning_price_oral),
                     mean(auction_data_4q$winning_price_sealed)),
    "8 quarters" = c(mean(auction_data_8q$winning_price_oral),
                     mean(auction_data_8q$winning_price_sealed)),
    "12 quarters" = c(mean(auction_data_12q$winning_price_oral),
                      mean(auction_data_12q$winning_price_sealed)),
    "16 quarters" = c(mean(auction_data_16q$winning_price_oral),
                      mean(auction_data_16q$winning_price_sealed))
  )
target_table

auction_data_4q <- counterfactual_auction[[1]]$auction_data
auction_data_8q <- counterfactual_auction[[2]]$auction_data
auction_data_12q <- counterfactual_auction[[3]]$auction_data
auction_data_16q <- counterfactual_auction[[4]]$auction_data

revenue_4q <- rlist::list.rbind(auction_data_4q)
revenue_8q <- rlist::list.rbind(auction_data_8q)
revenue_12q <- rlist::list.rbind(auction_data_12q)
revenue_16q <- rlist::list.rbind(auction_data_16q)

summary(revenue_4q$winning_price_sealed)
summary(revenue_8q$winning_price_sealed)
summary(revenue_12q$winning_price_sealed)
summary(revenue_16q$winning_price_sealed)


==> main/09_0_construct_state_variable_monte_carlo_data_dynamics.R <==
# Montecalro for dynamic ordered choice model
# Inspired by Eredem, Keane, and Imai (2003?)
rm(list = ls())
library(dplyr)

# Set parameters  ---- 
euler_constant <- 0.57721566
## sample size  ---- 
num_auction_winner <- 1000
## cutting cost  ---- 
c1 <- 0.5
c2 <- 0.05
## price sensitivity  ---- 
price_sensitivity <- 1
## discount factor  ---- 
discount_factor <- 0.95
## Number of actions  ---- 
num_action <- 5
## Terminal period
num_period <- 10
## price size  ---- 
num_price_grid <- 10
## number of tract grids  ---- 
num_tract_grid <- 29
set.seed(1)
# State variables  ---- 
## grids of lumber prices  ----  - 
p <- 
  seq(
    1,
    num_price_grid,
    1
  )
## price transition probability  ---- 
price_transition_matrix <- 
  matrix(
    0,
    nrow = length(p),
    ncol = length(p)
  )
for(i in 1:length(p)){
  price_transition_matrix[i,] <- 
    dnorm(
      p, 
      mean = p[i],
      sd = 1
    )
  price_transition_matrix[i,] <- 
    price_transition_matrix[i,]/
    sum(price_transition_matrix[i,])
}
price_transition_matrix <- 
  data.frame(price_transition_matrix) %>%
  dplyr::mutate(p = p) %>%
  tidyr::gather(
    key = "V", 
    value = "price_next_probability",
    - p
  ) %>%
  dplyr::mutate(
    price_next = 
      as.numeric(
        gsub(
          "X",
          "", 
          V
        )
      )
  ) %>%
  dplyr::select( - V)

## grids of tract size  ---- 
u <- 
  seq(
    10,
    (10 + num_tract_grid),
    1
  )
## tract matrix  ---- 
tract_matrix <- 
  matrix(
    0,
    nrow = num_action, 
    ncol = length(u)
  )
for(i in 1:num_action){
  tract_matrix[i,] <- 
    u*(0.25*(i - 1))
}
## tract vector  ---- 
tract_vector <- 
  matrix(
    0, 
    nrow = length(tract_matrix),
    ncol = 2
  )
tract_vector[,1] <- 
  rep(
    u, 
    each = num_action
    )  
tract_vector[,2] <- 
  as.vector(tract_matrix)
colnames(tract_vector) <- 
  c(
    "initial_tract",
    "cum_tract"
  )
# state matrix ----
state_matrix <- 
  matrix(
    0, 
    nrow = length(p)*num_action, 
    ncol = length(u) + 1
  )
state_matrix[,1] <- 
  rep(
    p, 
    each = num_action
  )

saveRDS(tract_vector,
        file = "output/tract_vector.rds")
saveRDS(tract_matrix,
        file = "output/tract_matrix.rds")
saveRDS(price_transition_matrix,
        file = "output/price_transition_matrix.rds")

==> main/09_1_simulate_monte_carlo_data_dynamics.R <==
# Montecalro for dynamic ordered choice model
# Inspired by Eredem, Keane, and Imai (2003?)
rm(list = ls())
library(dplyr)
# load ----
source("main/00_function.R")
tract_vector <-
  readRDS(file = here::here("output/tract_vector.rds"))
tract_matrix <-
  readRDS(file = here::here("output/tract_matrix.rds"))
price_transition_matrix <-
  readRDS(file = here::here("output/price_transition_matrix.rds"))

# Set parameters  ---- 
euler_constant <- 0.57721566
simulation_num <-
  500#1000
## sample size  ---- 
num_auction_winner <- 1000
## cutting cost  ---- 
c1 <- 0.5
c2 <- 0.05
## price sensitivity  ---- 
price_sensitivity <- 1

## true parameter ----
true_param <-
  c(
    price_sensitivity,
    c1,
    c2
  )
## discount factor  ---- 
discount_factor <- 0.95
## Number of actions  ---- 
num_action <- 5
## Terminal period
num_period <- 10
## price size  ---- 
num_price_grid <- 10
## number of tract grids  ---- 
num_tract_grid <- 29
# State grid  ---- 
## grids of lumber prices  ----
p <-
  seq(
    1,
    num_price_grid,
    1
    )
## grids of tract size  ---- 
u <-
  seq(
    10,
    (10 + num_tract_grid),
    1
    )

# Solve model  ---- 
state_matrix <- 
  matrix(
    0, 
    nrow = length(p)*num_action, 
    ncol = length(u) + 1
    )
state_matrix[,1] <- 
  rep(
    p, 
    each = num_action
    )
## Terminal period, t = T  ---- 
temporal_payoff <- 
  matrix(
    0,
    nrow = length(p)*num_action,
    ncol = length(u) + 1
    )
temporal_payoff[,1] <- 
  rep(
    p, 
    each = num_action
    )
for (i in 1:length(p)) {
  temporal_payoff[
    ((i - 1)*num_action + 1):(i*num_action), 
    2:(length(u) + 1)
    ] <- 
    tract_matrix*(
      price_sensitivity*p[i] - 
        c1 - 
        tract_matrix*c2
      )
  state_matrix[
    ((i - 1)*num_action + 1):(i*num_action),
    2:(length(u) + 1)] <- 
    tract_matrix
}
colnames(temporal_payoff) <-
  c(
    "p",
    paste0("u", u)
    )
colnames(state_matrix) <- 
  c(
    "p",
    paste0("u", u)
    )
## Tuning state matrix 
state_matrix <-
  as.data.frame(state_matrix)
state_matrix <- 
  state_matrix %>%
  tidyr::gather(
    key = "u", 
    value = "tract", 
    - p
    ) %>%
  dplyr::mutate(
    initial_tract_size = 
      as.numeric(
        gsub(
          "u",
          "", 
          u
          )
        )
  ) %>%
  dplyr::select( - u)
state_matrix <- 
  state_matrix %>%
  dplyr::group_by(
    p, 
    initial_tract_size
    ) %>%
  dplyr::mutate(
    action_set = list(unique(tract))
  ) %>%
  ## transform action set to longer
  tidyr::unnest(action_set) %>%
  dplyr::ungroup() %>%
  dplyr::filter(
    action_set <=  tract
  )
colnames(state_matrix) <-
  c(
    "p", 
    "current_tract_size",
    "initial_tract_size",
    "action"
    )
## Period t = T - 1, T - 2, ..., 1  ---- 
value_function_continuation_value_list <-
  generate_value_function_continuation_value_list(
    temporal_payoff,
    state_matrix,
    price_transition_matrix,
    par = true_param
  )
V_action_list <-
  value_function_continuation_value_list$V_action_list

# Data generation  ---- 
set.seed(123)
simulated_data_all <- 
  1:simulation_num %>%
  purrr::map_dfr(function(ss) {
    cat(ss)
    
    # 初期状態の生成
    initial_state_data <- 
      tibble(
        auction_id = 1:num_auction_winner,
        p = sample(p, num_auction_winner, replace = TRUE),
        initial_tract_size = sample(u, num_auction_winner, replace = TRUE),
        time = 1
      ) %>%
      dplyr::mutate(
        current_tract_size = initial_tract_size
      )
    
    simulated_data <- 
      initial_state_data
    ## draw action  ---- 
    for (t in 1:(num_period - 1)) {
      V_action <- 
        V_action_list[[t]]
      next_state <-
        initial_state_data %>%
        dplyr::left_join(
          V_action,
          by = c(
            "p" = "p", 
            "initial_tract_size" = "initial_tract_size",
            "current_tract_size" = "current_tract_size"
          )
        ) %>%
        dplyr::group_by(auction_id) %>%
        # draw action based on choice probability
        dplyr::mutate(
          action_drawn =
            sample(
              action, 
              1, 
              prob = choice_probability
            )
        ) %>%
        dplyr::ungroup() %>%
        dplyr::filter(
          action ==  action_drawn
        ) %>%
        dplyr::mutate(
          current_tract_size =
            current_tract_size - 
            action_drawn,
          time = (t + 1)
        ) %>%
        # draw next price
        dplyr::left_join(
          price_transition_matrix,
          by = c("p" = "p")
        ) %>%
        dplyr::group_by(auction_id) %>%
        dplyr::mutate(
          p_drawn = 
            sample(
              price_next,
              1, 
              prob = price_next_probability
            )
        ) %>%
        dplyr::ungroup() %>%
        dplyr::distinct(
          auction_id,
          p_drawn, 
          initial_tract_size, 
          time,
          current_tract_size
        ) %>%
        dplyr::rename(
          p = p_drawn
        )
      simulated_data <- 
        rbind(
          simulated_data,
          next_state
        )
      initial_state_data <-
        next_state
    }
    # recover action choice  ---- 
    simulated_data <- 
      simulated_data %>%
      dplyr::arrange(
        auction_id, 
        time
      ) %>%
      dplyr::group_by(auction_id) %>%
      dplyr::mutate(
        action = 
          current_tract_size - 
          dplyr::lead(current_tract_size)
      ) %>%
      dplyr::ungroup() %>%
      dplyr::mutate(
        action = 
          ifelse(
            is.na(action),
            current_tract_size,
            action
          ),
        action_percentage = 
          action/initial_tract_size,
        simulation_id = ss
      ) %>% 
      dplyr::select(
        simulation_id,
        everything()
      )
    
    return(simulated_data)
  })

# save data  ---- 
# write.csv(simulated_data, "simulated_data.csv")
saveRDS(simulated_data_all,
        file = "output/simulated_data.rds")

==> main/09_2_estimate_monte_carlo_data_dynamics.R <==
rm(list = ls())
library(magrittr)
options(dplyr.summarise.inform = FALSE)
# load ----
source("main/00_function.R")
simulated_data <-
  readRDS(file = here::here("output/simulated_data.rds"))
tract_vector <-
  readRDS(file = here::here("output/tract_vector.rds"))
tract_matrix <-
  readRDS(file = here::here("output/tract_matrix.rds"))
price_transition_matrix <-
  readRDS(file = here::here("output/price_transition_matrix.rds"))

simulated_data <- 
  simulated_data %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    cum_cut = cumsum(action_percentage)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::filter(
    !(cum_cut == 1 & action == 0)
  ) %>%
  dplyr::select(-cum_cut)


# Set constant ----
euler_constant <- 0.57721566
simulation_num <-
  length(unique(simulated_data$simulation_id))
## sample size ----
#S <- 300 
## cutting cost ----
# c1 <- 0.5
# c2 <- 0.05
## price sensitivity ----
# alpha <- 1
## discount factor ----
discount_factor <- 0.95
## Number of actions ----
num_action <- 5
## Terminal period
num_period <- length(unique(simulated_data$time))
## price size ----
num_price_grid <- length(unique(simulated_data$p))
## number of tract grids ----
num_tract_grid <- 29

# State variables ----
## grids of lumber prices -----
p <- seq(1, num_price_grid, 1)
## grids of tract size ----
u <- seq(10, (10+num_tract_grid), 1)


## tract matrix ----
umat <- matrix(0, nrow=num_action, ncol=length(u))
for(i in 1:num_action){
  umat[i,] <- u*(0.25*(i-1))
}
# ## tract vector ----
# uvec <- matrix(0, nrow=length(umat), ncol=2)
# uvec[,1] <- rep(u, each=num_action)  
# uvec[,2] <- as.vector(umat)
# colnames(uvec) <- c("initial_tract", "cum_tract")
# Solve model ----
state_matrix <- 
  matrix(
    0,
    nrow=length(p)*num_action,
    ncol=length(u)+1
    )
state_matrix[,1] <-
  rep(
    p,
    each=num_action
    )
## Terminal period, t = T ----
temporal_payoff <-
  matrix(
    0, 
    nrow=length(p)*num_action,
    ncol=length(u)+1
    )
temporal_payoff[,1] <- 
  rep(
    p,
    each=num_action
    )
# Storage for original data
temporal_payoff_original <- temporal_payoff
state_matrix_original <- state_matrix

# estimate ----
# temp <-
#   nfxp_obj(c(0.5, 0.05, 0.1))
opts <- 
  list(
    "algorithm" = "NLOPT_LN_COBYLA",
    "xtol_rel" = 1.0e-8
    )
montecarlo_dynamic_parameters <-
  1:simulation_num %>%
  purrr::map_dfr(function(ss) {
    cat(ss)
    
    nfxp_obj_target <- function(par) {
      nfxp_obj(
        par = par,
        temporal_payoff_original = temporal_payoff_original,
        state_matrix_original = state_matrix_original,
        num_action = num_action,
        u = u,
        umat = umat,
        simulated_data = simulated_data %>% 
          dplyr::filter(simulation_id == ss)
      )
    }
    
    estimates <- 
      nloptr::nloptr(
        x0 = c(0.5, 0.5, 0.5),
        eval_f = nfxp_obj_target, 
        ub = c(100, 100, 100),
        lb = c(0, 0, 0),
        opts = opts
      )
    
    tibble::tibble(
      simulation_id = ss,
      alpha = estimates$solution[1],
      c1 = estimates$solution[2],
      c2 = estimates$solution[3],
      obj_val = estimates$objective
    )
  })


# save ----
saveRDS(montecarlo_dynamic_parameters,
        file = "output/montecarlo_dynamic_parameters.rds")



==> main/09_3_estimate_monte_carlo_data_auction.R <==
# clear all ----
rm(list=ls())
library(dplyr)
set.seed(1234)

# Initialize data structures (keep as is) ----
S <- 500 # number of auctions
simulation_num <- 500
entry_rate <- matrix(NA,simulation_num,2)
colnames(entry_rate) <- c("entry_logger","entry_sawmill")
value_parameters <- matrix(NA,simulation_num,4)
colnames(value_parameters) <- c("alpha_l","beta_l","alpha_s","beta_s")
# parameter setting ----
M_l <- sample(5:10,S,replace = TRUE) # number of potential loggers
M_s <- sample(5:10,S,replace = TRUE) # number of potential sawmills
entry_logger <- 0.1
entry_sawmill <- 0.15
alpha_l <- 1 # scale parameter for logger
beta_l <- 1 # shape parameter for logger
alpha_s <- 2 # scale parameter for sawmill
beta_s <- 3 # shape parameter for sawmill
auction_data_sample_list <- list()
for (sim in 1:simulation_num) {
  # simulate auction data ----
  number_loggers <- rbinom(S,M_l,entry_logger)
  number_sawmill <- rbinom(S,M_s,entry_sawmill)
  auction_data <-
    data.frame(
      auction_id = 1:S,
      number_bidders = number_loggers+number_sawmill,
      number_potential_loggers = M_l,
      number_potential_sawmill = M_s,
      number_loggers = number_loggers,
      number_sawmill = number_sawmill
    ) 
  ## draw valuation ----
  auction_bid_data <- data.frame()
  for (k in 1:S) {
    temp <- data.frame(
      auction_id = k,
      bidder_id = 1:auction_data$number_bidders[k],
      valuation = NA
    ) %>%
      dplyr::mutate(
        manufacturer_dummy =
          ifelse(
            bidder_id > auction_data$number_loggers[k],
            1,
            0
            ),
        valuation = 
          ifelse(
            manufacturer_dummy == 1,
            rgamma(
              auction_data$number_sawmill[k],
              scale = alpha_s,
              shape = beta_s
              ),
            rgamma(
              auction_data$number_loggers[k],
              scale = alpha_l,
              shape = beta_l
              )
            )
      )
    auction_bid_data <- 
      rbind(
        auction_bid_data,
        temp
        )
  }
  ## winners and winning price ----
  auction_bid_data <-
    auction_bid_data %>%
    dplyr::group_by(auction_id) %>%
    dplyr::mutate(
      winning_bid = max(valuation),
      winner_dummy = 
        ifelse(
          valuation == max(valuation),
          1,
          0
          )
    ) %>%
    dplyr::ungroup() %>%
    dplyr::mutate(
      second_price =
        ifelse(
          winner_dummy == 1,
          0,
          valuation
          )
    ) %>%
    dplyr::group_by(auction_id) %>%
    dplyr::mutate(
      winning_price = max(second_price)
    ) %>%
    dplyr::ungroup()
  
  ## Observable auction data ----
  auction_data_sample <-
    auction_bid_data %>%
    dplyr::group_by(auction_id) %>%
    dplyr::summarise(
      number_bidders = max(bidder_id),
      winning_price = max(winning_price),
      manufacturer_dummy = 
        max(winner_dummy*manufacturer_dummy)
    ) %>%
    dplyr::ungroup() %>%
    dplyr::left_join(
      auction_data %>%
        select(
          auction_id,
          number_potential_loggers,
          number_potential_sawmill
        ),
      by = "auction_id"
    ) %>%
    dplyr::mutate(
      number_bidders = 
        ifelse(
          is.na(winning_price)==TRUE,
          0,
          number_bidders
          )
      ) %>%
    dplyr::filter(number_bidders>=1)
  
  # Estimation ----
  ## estimate entry rate ----
  ### likelihood of having N bidders ----
  likelihood_entrants <- 
    function(p){
      likelihood_vec <- 
        rep(0,nrow(auction_data_sample))
      for (k in 1:nrow(auction_data_sample)) {
        number_bidders <- 
          auction_data_sample$number_bidders[k]
        number_potential_loggers <-
          auction_data_sample$number_potential_loggers[k]
        number_potential_sawmill <-
          auction_data_sample$number_potential_sawmill[k]
        likelihood <- 
          dbinom(
            0:number_bidders,
            number_potential_loggers,
            p[1],
            log = FALSE
            )*
          dbinom(
            number_bidders:0,
            number_potential_sawmill,
            p[2], 
            log = FALSE
            )/
          (
            1-dbinom(0,
                    number_potential_loggers,
                    p[1], log = FALSE)*
             dbinom(0,
                    number_potential_sawmill,
                    p[2], log = FALSE)
           ) # conditioning on having at least one bidder
        likelihood_vec[k] <-
          sum(likelihood)
      }
      obj<- -sum(log(likelihood_vec))
      return(obj)
    }
  ### solve MLE ----
  optim_res <- 
    optim(
      c(0.1,0.1),
      likelihood_entrants
      )
  entry_rate[sim,] <-
    optim_res$par
  ### save simulated data ----
  auction_data_sample_list[[sim]] <- 
    auction_data_sample
  print(sim)
}
p <- 
  mean(entry_rate[,1])/(mean(entry_rate[,1])+mean(entry_rate[,2]))
## estimate valuation ----
for (sim in 1:simulation_num) {
  auction_data_sample <- 
    auction_data_sample_list[[sim]] %>%
    dplyr::filter(number_bidders>=2)
  likelihood_winningprice <-
    function(par){
      likelihood_vec <- 
        rep(
          0,
          nrow(auction_data_sample)
          )
      for (k in 1:nrow(auction_data_sample)) {
        N <- 
          auction_data_sample$number_bidders[k]
        winning_price <- 
          auction_data_sample$winning_price[k]
        manufacturer_dummy <- 
          auction_data_sample$manufacturer_dummy[k]
        pgamma_term12 <-
          pgamma(
            winning_price,
            scale = par[1],
            shape = par[2]
            )
        dgamma_term12 <-
          dgamma(
            winning_price,
            scale = par[1],
            shape = par[2]
          )
        pgamma_term34 <-
          pgamma(
            winning_price,
            scale = par[3],
            shape = par[4]
          )
        dgamma_term34 <-
          dgamma(
            winning_price,
            scale = par[3],
            shape = par[4]
          )
        winners_cdf_above <- 
          (1-pgamma_term34)*manufacturer_dummy+
          (1-pgamma_term12)*(1-manufacturer_dummy)
        rivals_vec <- rep(0,N)
        for (n in 0:(N-1)) {
          rivals <- 
            choose((N-1),n)*(p^n)*(1-p)^((N-1)-n)*
            ((n*dgamma_term12*
                (pgamma_term12)^(n-1)*
                (pgamma_term34)^(N-n-1))+
               (((N-1)-n)*dgamma_term34*
                  (pgamma_term12)^(n)*
                  (pgamma_term34)^((N-1)-n-1)))
          rivals_vec[(n+1)] <- 
            rivals
        }
        likelihood_vec[k] <- 
          sum(rivals_vec)*winners_cdf_above
      }
      obj<- -sum(log(likelihood_vec))
      return(obj)
    }
  ### solve MLE ----
  optim_res <- 
    optim(
      c(3,3,3,3),
      likelihood_winningprice
      )
  value_parameters[sim,] <- 
    optim_res$par
  print(sim)
}
# save output as csv ----
saveRDS(entry_rate,
        file = "output/montecarlo_entry_rate.rds")
saveRDS(value_parameters,
        file = "output/montecarlo_value_parameters.rds")


==> main/99_describe_data_additional.R <==
rm(list = ls())
library(magrittr)
# load data ----
contract_and_transaction_data2012Q2_2022Q4 <-
  readRDS("output/contract_and_felling_transaction_data_2012Q2_2022Q4.rds")

# check auction data ----
contract_data2012Q2_2022Q4_for_output <-
  contract_and_transaction_data2012Q2_2022Q4 %>% 
  dplyr::filter(
    auction_highest_bid > 0
  ) %>% 
  dplyr::distinct(
    auction_id,
    .keep_all = TRUE
  ) %>% 
  dplyr::mutate(
    `Num of qualified bidders` =
      auction_num_of_qualified_bidders,
    `Num of potential bidders` = 
      number_of_potential_bidders,
    `Num of active bidders` =
      auction_num_of_active_bidders,
    `Entry rate` = 
      auction_num_of_active_bidders/
      number_of_potential_bidders,
    `Reserve price` = 
      auction_reserve_price,
    `Winning bid: $B_{1}$` = 
      ifelse(is.na(auction_highest_bid) == 1, 
             NA,
             auction_highest_bid),
    `Second highest bid: $B_{2}$` = 
      ifelse(is.na(auction_second_highest_bid) == 1|
               auction_second_highest_bid == 0, 
             NA,
             auction_second_highest_bid),
    `Bid ratio: $B_{2}/B_{1}$` =
      ifelse(is.na(auction_second_highest_bid/auction_highest_bid) == 1|
               auction_second_highest_bid/auction_highest_bid == 0,
             NA,
             auction_second_highest_bid/auction_highest_bid)
  ) 

# General Trend ----
## Lumber price ----
lumber_price <- readxl::read_xls("input/lumber_product_price_from_fed.xls")
colnames(lumber_price)[2] <- "lumber_price"
## select after 2015 ----
lumber_price <- lumber_price %>% 
  dplyr::filter(observation_date >= 
                  "2015-12-01")
## price trend ----
# lumber price
library(ggplot2)
lumber_price %>%
  ggplot(aes(x = observation_date)) +
  geom_line(aes(y = lumber_price, group = 1, color = "Price")) +
  geom_point(aes(y = lumber_price, color = "Price")) +
  geom_vline(xintercept = 
               as.numeric(lumber_price$observation_date[49]),
             linetype=4, colour="black")

# auction price -----
contract_data2012Q2_2022Q4_for_output %>%
  dplyr::filter(auction_award_date >= 
                  "2015-12-01") %>%
  dplyr::group_by(auction_sale_date_quarter) %>%
  dplyr::mutate(revenue = mean(auction_highest_bid)) %>%
  ggplot(aes(x = auction_sale_date_quarter)) +
  geom_line(aes(y = revenue, group = 1, color = "Price")) +
  geom_point(aes(y = revenue, color = "Price")) +
  geom_vline(xintercept = "2020-1",
             linetype=4, colour="black")

## Regressions ----
contract_data2012Q2_2022Q4_for_output <- 
  contract_data2012Q2_2022Q4_for_output %>%
  dplyr::mutate(after_covid = 
                  ifelse(auction_award_date >= "2020-01-01",
                         1,
                         0))
## do regression
# check auction numbers by group
contract_data2012Q2_2022Q4_for_output %>%
  dplyr::filter(auction_num_of_active_bidders>1) %>%
  dplyr::group_by(auction_format) %>% 
  dplyr::summarise(obs = dplyr::n())
contract_data2012Q2_2022Q4_for_output <- 
  contract_data2012Q2_2022Q4_for_output %>%
  dplyr::mutate(bidder_manufacturer_index = 
                  ifelse(bidder_manufacturer_index=="Y"|bidder_manufacturer_index=="Yes",
                       1,0))
# winning bid as dependent variable
model1 <- fixest::feols(log(auction_highest_bid) 
                        ~ auction_num_of_active_bidders 
                        + auction_contract_term
                        + auction_format
                        + bidder_manufacturer_index
                        + auction_contract_term:auction_format 
                        + auction_actual_total_acres_cut
                        + lumber_product_price_quarter_average_in_award_date_quarter
                        + auction_reserve_price
                        + after_covid, 
                        data = contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,])
model2 <- fixest::feols(log(auction_highest_bid) 
                         ~ auction_num_of_active_bidders 
                         + auction_contract_term
                         + auction_format
                         + bidder_manufacturer_index
                         + auction_contract_term:auction_format 
                         + auction_actual_total_mbf_cut
                         + lumber_product_price_quarter_average_in_award_date_quarter
                         + auction_reserve_price
                         + after_covid, 
                         data = contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,])
## number of bidders as dependent variable ----
model3 <- fixest::fepois(auction_num_of_active_bidders 
                         ~ auction_contract_term
                         + auction_format
                         + auction_contract_term:auction_format 
                         + auction_actual_total_acres_cut
                         + lumber_product_price_quarter_average_in_award_date_quarter
                         + auction_reserve_price
                         + after_covid, 
                         data = contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,])
model4 <- fixest::fepois(auction_num_of_active_bidders/number_of_potential_bidders
                         ~ auction_contract_term
                         + auction_format
                         + auction_contract_term:auction_format 
                         + auction_actual_total_mbf_cut
                         + lumber_product_price_quarter_average_in_award_date_quarter
                         + auction_reserve_price
                         + after_covid, 
                         data = contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,])
# reserve price as dependent variable
model5 <- fixest::feols(log(auction_reserve_price) 
                         ~ auction_num_of_active_bidders 
                         + auction_contract_term
                         + auction_format
                         + auction_contract_term:auction_format 
                         + auction_actual_total_acres_cut
                         + lumber_product_price_quarter_average_in_award_date_quarter
                         + after_covid,
                         data = contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,])
model6 <- fixest::feols(log(auction_reserve_price) 
                         ~ auction_num_of_active_bidders 
                         + auction_contract_term
                         + auction_format
                         + auction_contract_term:auction_format 
                         + auction_actual_total_mbf_cut
                         + lumber_product_price_quarter_average_in_award_date_quarter
                         + after_covid, 
                         data = contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,])


fixest::etable(model1, model2,model3,model4,model5,model6)

# cutting activity ----
contract_and_transaction_data2012Q2_2022Q4$Quarter <- stringr::str_sub(contract_and_transaction_data2012Q2_2022Q4$data_id, 5, 6) 
model5 <- fixest::feols(transaction_actual_mbf_cut 
                         ~ lumber_product_price_quarter_average_in_observation_date_quarter*dummy_bidder_manufacturer_index
                        + auction_actual_total_mbf_cut,
                         data = contract_and_transaction_data2012Q2_2022Q4[contract_and_transaction_data2012Q2_2022Q4$transaction_actual_mbf_cut>=0,])
model6 <- fixest::feols(transaction_actual_acres_cut 
                        ~ lumber_product_price_quarter_average_in_observation_date_quarter*dummy_bidder_manufacturer_index
                        + auction_actual_total_acres_cut,
                        data = contract_and_transaction_data2012Q2_2022Q4[contract_and_transaction_data2012Q2_2022Q4$transaction_actual_acres_cut>=0,])
model7 <- fixest::feols(transaction_actual_value_cut 
                        ~ lumber_product_price_quarter_average_in_observation_date_quarter*dummy_bidder_manufacturer_index
                        + auction_actual_total_value_cut, 
                        data = contract_and_transaction_data2012Q2_2022Q4[contract_and_transaction_data2012Q2_2022Q4$transaction_actual_value_cut>=0,])
fixest::etable(model5, model6, model7)


##  cutting data ----
data_for_dynamic_estimation <-
  readRDS("output/data_for_dynamic_estimation.rds")
### bunching of completed time
hist(
  data_for_dynamic_estimation[data_for_dynamic_estimation$cum_pct_of_cut_value==1,]$rate_lapse_quarter_observation_data_from_award_date,
  freq = TRUE,
  xlab  = "Timing of completion (0 = awarded; 1 = expiration)",
  ylab = "Frequency",
  main = "")
### cut amount and lumber prices
data_for_dynamic_estimation %>%
  dplyr::group_by(cut_amount) %>%
  dplyr::summarise(
    num_obs = dplyr::n(),
    mean_lumber_price = mean(lumber_product_price_quarter_average)
  )

## draw histogram ----
# number of bidders
hist(contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,]$auction_num_of_active_bidders)
hist(contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,]$number_of_potential_bidders)
# contract term
hist(contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,]$auction_contract_term)
# auction format (not histogram but informative for sub-sample size)
contract_data2012Q2_2022Q4_for_output %>%
  dplyr::filter(auction_num_of_active_bidders>1) %>%
  dplyr::group_by(auction_format) %>%
  dplyr::summarise(obs = dplyr::n())
# contract format 
contract_data2012Q2_2022Q4_for_output %>%
  dplyr::filter(auction_num_of_active_bidders>1) %>%
  dplyr::group_by(auction_contract_mechanism) %>%
  dplyr::summarise(obs = dplyr::n())
# cutting activity
hist(contract_and_transaction_data2012Q2_2022Q4$transaction_actual_mbf_cut)
hist(contract_and_transaction_data2012Q2_2022Q4$transaction_actual_acres_cut)
hist(contract_and_transaction_data2012Q2_2022Q4$transaction_actual_value_cut)
summary(contract_and_transaction_data2012Q2_2022Q4$transaction_actual_mbf_cut)
summary(contract_and_transaction_data2012Q2_2022Q4$transaction_actual_acres_cut)
summary(contract_and_transaction_data2012Q2_2022Q4$transaction_actual_value_cut)

## make summary statistics ----
# B2/B1 across format
tapply(contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,]$`Bid ratio: $B_{2}/B_{1}$`,
       contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,]$auction_format,
       summary)
# tract size across contract term
plot(contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,]$auction_contract_term,
     contract_data2012Q2_2022Q4_for_output[contract_data2012Q2_2022Q4_for_output$auction_num_of_active_bidders>1,]$auction_acres_offered,
     type = "p")
# cutting activity
tapply(contract_and_transaction_data2012Q2_2022Q4$transaction_mbf_cut,
       contract_and_transaction_data2012Q2_2022Q4$Quarter,
       summary)
tapply(contract_and_transaction_data2012Q2_2022Q4$transaction_acres_cut,
       contract_and_transaction_data2012Q2_2022Q4$Quarter,
       summary)
tapply(contract_and_transaction_data2012Q2_2022Q4$transaction_value_cut,
       contract_and_transaction_data2012Q2_2022Q4$Quarter,
       summary)



==> main/batch.sh <==
#!/bin/bash
set -e  # Stop the script if any command fails
set -u  # Stop if undefined variable is used
# Function to run R script and check for errors
run_r_script() {
    if ! Rscript "$@"; then
        echo "Error running Rscript with arguments: $@"
        exit 1
    fi
}


# Explicit script to execute all .R and .Rmd files

# Running .R files
run_r_script -e "source('main/00_1_clean_data_2012q2_2022q4.R')"
run_r_script -e "source('main/00_2_clean_data_2023q1_2025q3.R')" # only for figure
run_r_script -e "source('main/01_transform_data.R')"
run_r_script -e "source('main/03_estimate_preliminary_regression.R')"
run_r_script -e "source('main/05_1_estimate_dynamic.R')"
run_r_script -e "source('main/05_2_estimate_entryrate.R')"
run_r_script -e "source('main/05_3_estimate_auction.R')"
run_r_script -e "source('main/05_4_estimate_dynamic_fkbr.R')" # revised version
run_r_script -e "source('main/07_1_counterfactual_dynamic.R')"
run_r_script -e "source('main/07_2_counterfactual_oral_auction.R')"
# run_r_script -e "source('main/07_3_counterfactual_sealed_auction.R')" # error, skipped
#run_r_script -e "source('main/09_0_construct_state_variable_monte_carlo_data_dynamics.R')"
#run_r_script -e "source('main/09_1_simulate_monte_carlo_data_dynamics.R')"
# run_r_script -e "source('main/09_2_estimate_monte_carlo_data_dynamics.R')"
# run_r_script -e "source('main/09_3_estimate_monte_carlo_data_auction.R')"

# Rendering .Rmd files
run_r_script -e "rmarkdown::render('main/00_1_clean_data_2012q2_2022q4.Rmd')"
run_r_script -e "rmarkdown::render('main/00_2_clean_data_2023q1_2025q3.Rmd')"
run_r_script -e "rmarkdown::render('main/02_construct_figuretable_data.Rmd')"
run_r_script -e "rmarkdown::render('main/03_estimate_preliminary_regression.Rmd')"
run_r_script -e "rmarkdown::render('main/04_construct_figuretable_preliminary_regression.Rmd')"
run_r_script -e "rmarkdown::render('main/05_1_estimate_dynamic.Rmd')" # skipped
run_r_script -e "rmarkdown::render('main/05_2_estimate_entryrate.Rmd')"
run_r_script -e "rmarkdown::render('main/05_3_estimate_auction.Rmd')"
run_r_script -e "rmarkdown::render('main/05_4_estimate_dynamic_fkbr.Rmd')" # revised version
run_r_script -e "rmarkdown::render('main/06_construct_figuretable_estimation.Rmd')"
run_r_script -e "rmarkdown::render('main/07_1_counterfactual_dynamic.Rmd')"
run_r_script -e "rmarkdown::render('main/07_2_counterfactual_oral_auction.Rmd')"
#run_r_script -e "rmarkdown::render('main/07_3_counterfactual_sealed_auction.Rmd')" ## skipped
run_r_script -e "rmarkdown::render('main/08_construct_figuretable_counterfactual_only_oral.Rmd')"
# run_r_script -e "rmarkdown::render('main/09_1_simulate_monte_carlo_data_dynamics.Rmd')"
# run_r_script -e "rmarkdown::render('main/09_2_estimate_monte_carlo_data_dynamics.Rmd')"
# run_r_script -e "rmarkdown::render('main/09_3_estimate_monte_carlo_data_auction.Rmd')"
# run_r_script -e "rmarkdown::render('main/09_4_construct_figuretable_monte_carlo_data_dynamics.Rmd')"


==> main/batch_figuretable.sh <==
#!/bin/bash
set -e  # Stop the script if any command fails
set -u  # Stop if undefined variable is used
# Function to run R script and check for errors
run_r_script() {
    if ! Rscript "$@"; then
        echo "Error running Rscript with arguments: $@"
        exit 1
    fi
}


# Explicit script to execute all .R and .Rmd files

# Running .R files
# run_r_script -e "source('main/00_1_clean_data_2012q2_2022q4.R')"
# run_r_script -e "source('main/00_2_clean_data_2023q1_2025q3.R')" # only for figure
# run_r_script -e "source('main/01_transform_data.R')"
# run_r_script -e "source('main/03_estimate_preliminary_regression.R')"
# run_r_script -e "source('main/05_1_estimate_dynamic.R')"
# run_r_script -e "source('main/05_2_estimate_entryrate.R')"
# run_r_script -e "source('main/05_3_estimate_auction.R')"
# run_r_script -e "source('main/05_4_estimate_dynamic_fkbr.R')" # revised version
# run_r_script -e "source('main/07_1_counterfactual_dynamic.R')"
# run_r_script -e "source('main/07_2_counterfactual_oral_auction.R')"
# run_r_script -e "source('main/07_3_counterfactual_sealed_auction.R')" # error, skipped
#run_r_script -e "source('main/09_0_construct_state_variable_monte_carlo_data_dynamics.R')"
#run_r_script -e "source('main/09_1_simulate_monte_carlo_data_dynamics.R')"
# run_r_script -e "source('main/09_2_estimate_monte_carlo_data_dynamics.R')"
# run_r_script -e "source('main/09_3_estimate_monte_carlo_data_auction.R')"

# Rendering .Rmd files
run_r_script -e "rmarkdown::render('main/00_1_clean_data_2012q2_2022q4.Rmd')"
run_r_script -e "rmarkdown::render('main/00_2_clean_data_2023q1_2025q3.Rmd')"
run_r_script -e "rmarkdown::render('main/02_construct_figuretable_data.Rmd')"
run_r_script -e "rmarkdown::render('main/03_estimate_preliminary_regression.Rmd')"
run_r_script -e "rmarkdown::render('main/04_construct_figuretable_preliminary_regression.Rmd')"
run_r_script -e "rmarkdown::render('main/05_1_estimate_dynamic.Rmd')" # skipped
run_r_script -e "rmarkdown::render('main/05_2_estimate_entryrate.Rmd')"
run_r_script -e "rmarkdown::render('main/05_3_estimate_auction.Rmd')"
run_r_script -e "rmarkdown::render('main/05_4_estimate_dynamic_fkbr.Rmd')" # revised version
run_r_script -e "rmarkdown::render('main/06_construct_figuretable_estimation.Rmd')"
run_r_script -e "rmarkdown::render('main/07_1_counterfactual_dynamic.Rmd')"
run_r_script -e "rmarkdown::render('main/07_2_counterfactual_oral_auction.Rmd')"
#run_r_script -e "rmarkdown::render('main/07_3_counterfactual_sealed_auction.Rmd')" ## skipped
run_r_script -e "rmarkdown::render('main/08_construct_figuretable_counterfactual_only_oral.Rmd')"
run_r_script -e "rmarkdown::render('main/09_1_simulate_monte_carlo_data_dynamics.Rmd')"
run_r_script -e "rmarkdown::render('main/09_2_estimate_monte_carlo_data_dynamics.Rmd')"
run_r_script -e "rmarkdown::render('main/09_3_estimate_monte_carlo_data_auction.Rmd')"
run_r_script -e "rmarkdown::render('main/09_4_construct_figuretable_monte_carlo_data_dynamics.Rmd')"


==> main/batch_montecarlo.sh <==
#!/bin/bash
set -e  # Stop the script if any command fails
set -u  # Stop if undefined variable is used
# Function to run R script and check for errors
run_r_script() {
    if ! Rscript "$@"; then
        echo "Error running Rscript with arguments: $@"
        exit 1
    fi
}


# Explicit script to execute all .R and .Rmd files

# Running .R files
# run_r_script -e "source('main/00_clean_data.R')"
# run_r_script -e "source('main/01_transform_data.R')"
# run_r_script -e "source('main/03_estimate_preliminary_regression.R')"
# run_r_script -e "source('main/05_1_estimate_dynamic.R')"
# run_r_script -e "source('main/05_2_estimate_entryrate.R')"
# run_r_script -e "source('main/05_3_estimate_auction.R')"
# run_r_script -e "source('main/05_4_estimate_dynamic_fkbr.R')" # revised version
# run_r_script -e "source('main/07_1_counterfactual_dynamic.R')"
# run_r_script -e "source('main/07_2_counterfactual_oral_auction.R')"
#run_r_script -e "source('main/07_3_counterfactual_sealed_auction.R')" # error, skipped
#run_r_script -e "source('main/09_0_construct_state_variable_monte_carlo_data_dynamics.R')"
run_r_script -e "source('main/09_1_simulate_monte_carlo_data_dynamics.R')"
run_r_script -e "source('main/09_2_estimate_monte_carlo_data_dynamics.R')"
run_r_script -e "source('main/09_3_estimate_monte_carlo_data_auction.R')"

# Rendering .Rmd files
# run_r_script -e "rmarkdown::render('main/00_clean_data.Rmd')"
# run_r_script -e "rmarkdown::render('main/02_construct_figuretable_data.Rmd')"
# run_r_script -e "rmarkdown::render('main/03_estimate_preliminary_regression.Rmd')"
# run_r_script -e "rmarkdown::render('main/04_construct_figuretable_preliminary_regression.Rmd')"
# # run_r_script -e "rmarkdown::render('main/05_1_estimate_dynamic.Rmd')" # skipped
# run_r_script -e "rmarkdown::render('main/05_2_estimate_entryrate.Rmd')"
# run_r_script -e "rmarkdown::render('main/05_3_estimate_auction.Rmd')"
# run_r_script -e "rmarkdown::render('main/05_4_estimate_dynamic_fkbr.Rmd')" # revised version
# run_r_script -e "rmarkdown::render('main/06_construct_figuretable_estimation.Rmd')"
# run_r_script -e "rmarkdown::render('main/07_1_counterfactual_dynamic.Rmd')"
# run_r_script -e "rmarkdown::render('main/07_2_counterfactual_oral_auction.Rmd')"
# #run_r_script -e "rmarkdown::render('main/07_3_counterfactual_sealed_auction.Rmd')" ## error, skipped
# run_r_script -e "rmarkdown::render('main/08_construct_figuretable_counterfactual_only_oral.Rmd')"
run_r_script -e "rmarkdown::render('main/09_1_simulate_monte_carlo_data_dynamics.Rmd')"
run_r_script -e "rmarkdown::render('main/09_2_estimate_monte_carlo_data_dynamics.Rmd')"
run_r_script -e "rmarkdown::render('main/09_3_estimate_monte_carlo_data_auction.Rmd')"
run_r_script -e "rmarkdown::render('main/09_4_construct_figuretable_monte_carlo_data_dynamics.Rmd')"


==> main/pastfiles/01SuJuddRustBenchmark.jl <==
function tic()
    datetimenow = Dates.now()
    global start = Dates.unix2datetime(time())
end
function toc()
    finish = convert(Int, Dates.value(Dates.unix2datetime(time())-start))/1000
    println("Total elapsed time: ", finish, "seconds\n")
end

#=
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This script file runs Monte Carlo experiments reported in Section 5 of
% the paper.
%
% Users first need to specify the true values of structural parameters
% as well as the discount factor in the data generating process.
% Then the program will execute the following steps:
%
% 1) Call AMPL to solve the integrated Bellman equations for the expected
%    value functions and compute the conditional choice probabilities to
%    simulate data of mileage transitions and decisions for 250 data sets;
%
% 2) Estimate the model using the constrained optimization approach with
%    AMPL/KNITRO implementation;
%
% 3) Estimate the model using the constrained optimization approach with
%    MATLAB/ktrlink implementation with first-order analytic derivatives;
%
% 4) Estimate the model using the NFXP algorithm with MATLAB/ktrlink
%    implementation with first-order analytic derivatives
%
% 5) Calculate summary statistics of the Monte Carlo experiments
%
% Source: Su and Judd (2011), Constrained Optimization Approaches to
% Estimation of Structural Models.
% Code Revised: Che-Lin Su, May 2010.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
=#

# Specify the true values of structural parameters in the data generating
# process. For Monte Carlo experiments with a different the discount factor,
# change the value for beta below.

using CSV   
using Random
using Plots
using Distributions
using LinearAlgebra
using JuMP
using Ipopt
using Dates
using Optim, NLSolversBase
mutable struct rust_struct
    beta::Float64;
    nT::Int64;
    nBus::Int64;
    N::Int64;
    M::Int64;
    RC::Float64;
    thetaCost::Float64;
    thetaProbs::Array{Float64,2};
    thetatrue::Array{Float64,2};
    MC::Int64;   # number of monte carlo replications
    multistarts::Int64;
end

println("From RustBusMLETableX_MC.m file in Su and Judd 2012")
function rust_mod(;beta = 0.975,#0.95
                   nT = 120,#1000
                   nBus = 50,
                   N = 175,
                   M = 5,
                   RC = 11.7257,
                   thetaCost = 2.4569,
                   thetaProbs = [0.0937 0.4475 0.4459 0.0127 0.0002 ],
                   MC = 250,  # number of monte carlo replications
                   multistarts = 5
                   )
    #thetatrue = [thetaCost; thetaProbs; RC];
    thetatrue = [thetaCost thetaProbs RC]
    return  param = rust_struct(beta, nT, nBus, N, M, RC, thetaCost, thetaProbs, thetatrue, MC, multistarts)
end
param = rust_mod(beta = 0.975)
#=
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Step 1)
%%% Call AMPL to solve the integrated Bellman equations for the expected
%%% value functions and compute the conditional choice probabilities to
%%% simulate data of mileage transitions and decisions for 250 data sets;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
=#
println("Based on RustBusMLETableXSolveEV.mod in Su and Judd 2012")
function RustBusMLETableXSolveEV(param::rust_struct)
    """
    #################################
    # Based on RustBusMLETableXSolveEV.mod
    ##################################
    # input:
    #    param: contains true parameters
    # output:
    #    EV: true expected Value Function
    #    thetaProbs: true transition probability matrix
    #--------------------------------#
    """
    #  Define and process the data
    #param nBus; # number of buses in the data
    #set B := 1..nBus; # B is the index set of buses
    #param nT; # number of periods in the data
    #set T := 1..nT; # T is the vector of time indices
    N = param.N # number of states used in dynamic programming approximation
    nBus = param.nBus # number of buses in the data
    nT = param.nT # number of periods in the data

    # Define the state space used in the dynamic programming part
    X = Vector{Int64}(1:N); # X is the index set of states
    xmin = 0;
    xmax = 175 #100;
    x = Vector{Float64}(X);
    for i in 1:length(X) #  x[i] denotes state i;
        #x[i] = xmin + (xmax-xmin)/(N-1)*(i-1);
        x[i] = i
    end
    # Parameters and definition of transition process
    # In this example, M = 5: the bus mileage reading in the next period can either stay in current state or can move up to 4 states
    M = param.M;
    # Define discount factor. We fix beta since it can't be identified
    beta = param.beta;   # discount factor
    #model = JuMP.Model(with_optimizer(Ipopt.Optimizer, max_cpu_time=300.0))
    #koiso: with_optimizer is no longer supported
    #koiso: https://discourse.julialang.org/t/i-cannot-use-the-commands-with-optimizer-and-getobjectivevalue-with-jump-gurobi/83854/4
    model = JuMP.Model(optimizer_with_attributes(Ipopt.Optimizer, "max_cpu_time"=>300.0))


    # Data: (xt, dt)
    ###################
    # dt, xt are given in MC_dt, MC_xt
    ###################
    @variable(model, dt[t=1:nT, b =1:nBus]); # decision of bus b at time t
    @variable(model, xt[t=1:nT, b =1:nBus]); # mileage (state) of bus b at time t
    # END OF MODEL and DATA SETUP #

    # DEFINING STRUCTURAL PARAMETERS and ENDOGENOUS VARIABLES TO BE SOLVED #
    # Parameters for (linear) cost function
    #    c(x, thetaCost) = 0.001*thetaCost*x ;
    #@variable(model, thetaCost[i = 1:2] >=0) # quadratic cost
    # thetaProbs[i] defines transition probability that mileage in next period moves up (i-1) grid point. M=5 in this example.
    # Replacement cost
    # Define true structural parameter values
    @variable(model, RC)
    @variable(model, thetaCost);
    @variable(model, thetaProbs[i=1:M]>=0);
    # TRUE PARAMETERS
    @constraint(model, RC==param.RC) # true
    @constraint(model, thetaCost==param.thetaCost) # true
    for i in 1:M
        @constraint(model, thetaProbs[i]==param.thetaProbs[i]) # true
    end
    # DECLARE EQUILIBRIUM CONSTRAINT VARIABLES
    # The NLP approach requires us to solve equilibrium constraint variables
    @variable(model, EV[i = 1:N], start = -50)       	# Expected Value Function of each state
    # END OF DEFINING STRUCTURAL PARAMETERS AND ENDOGENOUS VARIABLES

    #  DECLARE AUXILIARY VARIABLES  #
    #  Define auxiliary variables to economize on expressions
    #  Create Cost variable to represent the cost function;
    #  Cost[i] is the cost of regular maintenance at x[i].
    @variable(model,  Cost[i=1:N] >= 0)
    #  Let CbEV[i] represent - Cost[i] + beta*EV[i];
    #  this is the expected payoff at x[i] if regular maintenance is chosen
    @variable(model,  CbEV[i=1:N] )
    for i in 1:N
        #@NLconstraint(model, Cost[i]== sum(thetaCost[j]*x[i]^j for j in 1:2)); #quadratic
        @NLconstraint(model, Cost[i] == 0.001*thetaCost*x[i]);
        @NLconstraint(model, CbEV[i] == - Cost[i] + beta*EV[i]);
    end

    #  Let PayoffDiff[i] represent -CbEV[i] - RC + CbEV[1];
    #  this is the difference in expected payoff at x[i] between engine replacement and regular maintenance
    @variable(model,  PayoffDiff[i=1:N])
    #  Let ProbRegMaint[i] represent 1/(1+exp(PayoffDiff[i]));
    #  this is the probability of performing regular maintenance at state x[i];
    @variable(model,  1>=ProbRegMaint[i=1:N]>=0)
    for i in 1:N
        @NLconstraint(model, PayoffDiff[i] == -CbEV[i] - RC + CbEV[1]);
        @NLconstraint(model, ProbRegMaint[i] ==  1/(1+exp(PayoffDiff[i])));
    end
    # BellmanViola represents violation of the Bellman equations.
    #var BellmanViola {i in 1..(N-M+1)} = sum {j in 0..(M-1)} log(exp(CbEV[i+j])+
    #exp(-RC + CbEV[1]))* thetaProbs[j+1] - EV[i];
    @variable(model, BellmanViola[i=1:convert(Int64, (N-M+1))])
    for i in 1:convert(Int64, (N-M+1))
        @NLconstraint(model, BellmanViola[i]
              == sum(log(exp(CbEV[i+(j-1)]) + exp(-RC + CbEV[1]))* thetaProbs[j] - EV[i] for j in 1:(convert(Int64,M))));
    end
    #  END OF DECLARING AUXILIARY VARIABLES #

    # DEFINE OBJECTIVE FUNCTION AND CONSTRAINTS
    # Since we are solving only for EV, we use 0 as the objective function.
    JuMP.@NLobjective(model, Max,  0)
    #  Bellman equation for states below N-M
    #Bellman_1toNminusM {i in X: i <= N-(M-1)}:
    #EV[i] = sum {j in 0..(M-1)}
    #log(exp(CbEV[i+j])+ exp(-RC + CbEV[1]))*thetaProbs[j+1];
    for i in 1:(convert(Int64,N-(M-1)))
        @NLconstraint(model, EV[i] == sum(log(exp(CbEV[i+j-1])
              + exp(-RC + CbEV[1]))* thetaProbs[j] for j in 1:(convert(Int64,M))));
    end
    #  Bellman equation for states above N-M, (we adjust transition probabilities to keep state in [xmin, xmax])
    for i in (convert(Int64,N-M)):(N-1)
        @NLconstraint(model, EV[i] == sum(log(exp(CbEV[i+j-1])+ exp(-RC + CbEV[1]))* thetaProbs[j] for j in 1:(convert(Int64,N-i)))
                                   + (1 - sum(thetaProbs[k] for k in 1:(convert(Int64,N-i)))) * log(exp(CbEV[N])+ exp(-RC + CbEV[1]))
                                   )
    end
    #  Bellman equation for state N
    @NLconstraint(model, EV[N] == log(exp(CbEV[N])+ exp(-RC + CbEV[1])));
    #  The probability parameters in transition process must add to one
    @NLconstraint(model, sum(thetaProbs[i] for i in 1:M) == 1)
    #  Put bound on EV; this should not bind, but is a cautionary step to help keep algorithm within bounds
    for i in 1:N
        @NLconstraint(model, EV[i] <= 500)
    end
    # END OF DEFINING OBJECTIVE FUNCTION AND CONSTRAINTS
    # DEFINE THE OPTIMIZATION PROBLEM #
    @time JuMP.optimize!(model)
    println("EV ",JuMP.value.(EV))
    println("RC ",JuMP.value.(RC))
    println("thetaCost ",JuMP.value.(thetaCost))
    println("thetaProbs",JuMP.value.(thetaProbs))
    println("objvalue= ", JuMP.objective_value(model))
    println("Locally optima? = ", termination_status(model))
    EV = JuMP.value.(EV)
    thetaProbs = JuMP.value.(thetaProbs)
    return EV, thetaProbs
end
#@time EV, thetaProbs = RustBusMLETableXSolveEV(param::rust_struct)

function EV_MPEC_check(param::rust_struct)
    @time EV, thetaProbs = RustBusMLETableXSolveEV(param::rust_struct)
    EV = EV[:,1]
    fig = Plots.plot(EV, label = "EV_simulated_by_MPEC", title = "EV_MPEC_check")
    ####################
    # EV from Conlon's data
    ####################
    # EV_conlon = CSV.read("EV.sol", datarow=1)
    # EV_conlon = EV_conlon[:,1]
    # fig = Plots.plot!(EV_conlon,label = "EV_conlon's_file",color ="red", line = (:dashdot))
    @show fig
    savefig(fig,"EV_MPEC_check")
end
#EV_MPEC_check(param::rust_struct)

#=
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Simulate Data for 250 date sets -- (state, decision) = (xt,dt)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
=#
println("The following is the adjusted section of the code from Su and Judd RustBusMLETableX_MC.m")
function simdata(param::rust_struct, EV::Array{Float64,1})
    #%The following is the adjusted section of the code from Su and Judd RustBusMLETableX_MC.m
    MC = param.MC;
    beta = param.beta;
    nT = param.nT;
    nBus = param.nBus;
    N = param.N;
    M = param.M;
    RC = param.RC;
    thetaCost = param.thetaCost;
    thetaProbs = param.thetaProbs;
    #%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    #%%% Simulate Data for 250 date sets -- (state, decision) = (xt,dt)
    #%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    #x = (1:N)';
    #P0 = 1./ (1 + exp( 0.001*thetaCost*x - beta.*EV - RC - 0.001*thetaCost*x(1)+ beta*EV(1)));
    #global x = Vector{Float64}(1:N);
    x = Vector{Float64}(1:N);
    P0 = 1 ./ (1 .+ exp.( 0.001.*thetaCost.*x .- beta.*EV .- RC .- 0.001.*thetaCost.*x[1].+ beta.*EV[1]));

    Random.seed!(1)
    MC_xt = zeros(nT, nBus, MC);
    MC_dt = zeros(nT, nBus, MC);
    MC_dx = zeros(nT, nBus, MC);
    for kk = 1:MC
        #Rx  = unifrnd(0, 1, nT, nBus);
        #Rd  = unifrnd(0, 1, nT, nBus);
        Rx  = rand(Distributions.Uniform(0,1),nT, nBus)
        Rd  = rand(Distributions.Uniform(0,1),nT, nBus)
        xt = ones(Int64, nT, nBus);
        dx = zeros(nT, nBus);
        dt = zeros(nT, nBus);
        #cumTransProb = cumsum(thetaProbs)
        cumTransProb = cumsum(thetaProbs,dims = 2);
        for t = 1:nT
            #dt(t,:) = (Rd(t,:) >= P0(xt(t,:))');
            dt[t,:] = (Rd[t,:] .>= P0[xt[t,:]]);
            for i = 1:nBus
                #dx(t,i) = find(Rx(t,i) < cumTransProb,1);
                #koiso: got error
                #dx[t,i] = findfirst((Rx[t,i] .< cumTransProb)[1,:])
                dx[t,i] = findfirst(==(1),(Rx[t,i] .< cumTransProb)[1,:])
                if t < nT
                    if dt[t,i] == 1
                       xt[t+1,i] = 1 + dx[t,i]-1;
                    else
                      xt[t+1,i] = min(xt[t,i] + dx[t,i]-1, N);
                    end
                end
            end
        end
        MC_dt[:,:,kk] = dt;
        MC_xt[:,:,kk] = xt;
        MC_dx[:,:,kk] = dx;
    end
    return MC_dt, MC_xt, MC_dx
end
@time MC_dt, MC_xt, MC_dx = simdata(param, EV)

#%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
#%%% Setup Optimization Problem for MPEC
#%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function setup_for_MPEC()
    #%Construct the sparsity pattern of the constraint Jacobian and Hessian
    N = param.N;
    M = param.M;
    beta = param.beta;
    #PayoffDiffPrime = zeros(7+N,length(x));
    PayoffDiffPrime = zeros(7+N,length(x));
    #PayoffDiffPrime(1,:)=0.001*(x'-repmat(x(1),1,length(x)));
    PayoffDiffPrime[1,:]=0.001.*(x'.-repeat([x[1]],1,length(x)));
    #PayoffDiffPrime(7,:)=-1;
    PayoffDiffPrime[7,:]=repeat([-1], 1, length(PayoffDiffPrime[7,:]));
    #PayoffDiffPrime(8,:)= beta;
    PayoffDiffPrime[8,:]= repeat([beta], 1, length(PayoffDiffPrime[8,:]));
    #PayoffDiffPrime = -beta*[zeros(7,N); eye(N)] + PayoffDiffPrime;
    PayoffDiffPrime = -beta*[zeros(7,N); LinearAlgebra.Diagonal(ones(N))] + PayoffDiffPrime;
    #CbEVPrime = zeros(length(x),7+N);
    CbEVPrime = zeros(length(x),7+N);
    #CbEVPrime(:,1)=-0.001*x;
    CbEVPrime[:,1]=-0.001*x;
    #CbEVPrime= beta*[zeros(N,7) eye(N)] + CbEVPrime;
    CbEVPrime = beta*[zeros(N,7) LinearAlgebra.Diagonal(ones(N))] + CbEVPrime;
    #CbEVPrime =  [ CbEVPrime; repmat(CbEVPrime(length(x),:),M,1)];
    CbEVPrime =  vcat(CbEVPrime, repeat(reshape(CbEVPrime[length(x),:], length(CbEVPrime[length(x),:]), 1) ,1,M)')

    #TransProbPrime = zeros(7+N,M);
    TransProbPrime = zeros(7+N,M);
    #TransProbPrime(2:6,:) = eye(M);
    TransProbPrime[2:6,:] = LinearAlgebra.Diagonal(ones(M));
    #RPrime = zeros(1,8-1+N);
    RPrime = zeros(1,8-1+N);
    #RPrime(:,7)=-1;
    RPrime[:,7] = fill!(RPrime[:,7], -1)
    #RPrime(:,8)=beta;
    RPrime[:,8] = fill!(RPrime[:,8], beta)
    #indices = repmat((1:N)',1,M)+repmat((1:M),N,1)-1;
    indices = repeat((1:N),1,M).+repeat((1:M)',N,1).-1;
    #d1 = ((CbEVPrime.*repmat(ones(N+M,1),1,N+7) + repmat(RPrime,N+M,1)))./(repmat(ones(N+M,1),1,N+7));
    d1 = ((CbEVPrime.*repeat(ones(N+M,1),1,N+7) + repeat(RPrime,N+M,1)))./(repeat(ones(N+M,1),1,N+7));
    #sum1 =  reshape(sum(reshape(d1(indices',:) .* repmat(repmat(ones(M,1),N,1),1,N+7),M,N, N+7 )),N, N+7);
    sum1 =  reshape(sum(reshape(d1[vec(indices'),:] .* repeat(repeat(ones(M,1),N,1),1,N+7),M,N, N+7 ), dims=1),N, N+7);
    #sum2 = ones(N,M)*TransProbPrime';
    sum2 = ones(N,M)*TransProbPrime';
    #EVPrime = [zeros(N,7) eye(N)];
    EVPrime = [zeros(N,7) LinearAlgebra.Diagonal(ones(N))];
    #JacobSpaPattern = (sum1 + sum2 - EVPrime);
    JacobSpaPattern = (sum1 + sum2 - EVPrime);
    #JacobSpaPattern = ceil.(abs.(JacobSpaPattern))./max(ceil.(abs.(JacobSpaPattern)),dims=1);
    #JacobSpaPattern = ceil.(abs.(JacobSpaPattern))./max(ceil.(abs.(JacobSpaPattern)),dims=1);

    #HessSpaPattern = ones(8,7+N);
    HessSpaPattern = ones(8,7+N);
    #HessSpaPattern = [HessSpaPattern; ones(N-1,8) eye(N-1)];
    HessSpaPattern = [HessSpaPattern; ones(N-1,8) LinearAlgebra.Diagonal(ones(N-1))];


    #%Define upper and lower bounds for the following decision varialbes:
    #%thetaCost,thetaProbs, and EV

    #%thetaCost
    lb = zeros(N+7,1);
    ub = zeros(N+7,1);
    lb[1]=0;
    ub[1]=1e-16;
    #%thetaProbs
    lb[2:6] = fill!(lb[2:6],0);
    ub[2:6] = fill!(ub[2:6],1);
    #%RC
    lb[7]=0;
    ub[7]=1e-16;

    #%EV
    #%Put bound on EV; this should not bind, but is a cautionary step to help keep algorithm within bounds
    #%lb(7:(7-1+N))=0;
    lb[8:end] = fill!(lb[8:end],-1e-1);
    #ub(8:end)=50;
    ub[8:end] = fill!(ub[8:end],50);
    #%The probability parameters in transition process must add to one
    #%Linear constraint : sum thetaProbs = 1
    Aeq = zeros(1,N+7);
    Aeq[2:6] = fill!(Aeq[2:6],1);
    beq=1;
end

#%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
#%%% Setup Optimization Problem for NFXP
#%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function setup_for_NFXP()
    #%Define upper and lower bounds for structural parameters:
    #%thetaCost
    #NFXPlb = zeros(7,1);
    NFXPlb = zeros(7,1);
    #NFXPub = zeros(7,1);
    NFXPub = zeros(7,1);
    #NFXPlb(1)=0;
    NFXPlb[1]=0;
    #NFXPub(1)=inf;
    NFXPub[1]=1e-16;
    #%thetaProbs
    #NFXPlb(2:6)=0;
    NFXPlb[2:6] = fill!(NFXPlb[2:6],0);
    #NFXPub(2:6)=1;
    NFXPub[2:6] = fill!(NFXPub[2:6],1);
    #NFXPlb(7)=0;
    NFXPlb[7]=0;
    #NFXPub(7)=inf;
    NFXPlb[7]=1e-16;
    #%The probability parameters in transition process must add to one
    #%Linear constraint : sum thetaProbs = 1

    #NFXPAeq = zeros(1, length(thetatrue));
    thetatrue = param.thetatrue
    NFXPAeq = zeros(1, length(thetatrue));
    #NFXPAeq(2:6)=1;
    NFXPAeq[2:6] = fill!(NFXPAeq[2:6],1);
    #NFXPbeq=1;
    NFXPbeq=1
end
#=
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Step 2)
%%% Estimate the model using the constrained optimization approach with
%%% AMPL/KNITRO implementation;
%%%
%%% IMPLEMENTATION 1: MPEC/AMPL
%%% We implement the MPEC approach using AMPL modeling language
%%% with KNITRO as the solver.
%%% AMPL supplies first-order and second-order analytical derivatives
%%% and the sparsity pattern of the constraint Jacobian and the Hessian
%%% to the solver.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
=#
#%Generating starting Points
println("enerating starting Points")
X0 = zeros(7+param.N,param.multistarts); #why +param.N?
X0[1,:]= (1:1:param.multistarts);
X0[2:6,:] = fill!(X0[2:6,:],1/param.M);
X0[7,:]= (4:1:4+(param.multistarts-1));

function RustBusMLETableX(param::rust_struct,
                          MC_dt, MC_xt, MC_dx,
                          kk, reps)
    #  Define and process the data
    N = param.N # number of states used in dynamic programming approximation
    nBus = param.nBus # number of buses in the data
    global X0 # initial value list
    # Define the state space used in the dynamic programming part
    nT = param.nT # number of periods in the data
    X = Vector{Int64}(1:N); # X is the index set of states
    xmin = 0;
    xmax = 175 #100;
    x = Vector{Float64}(X);
    for i in 1:length(X) #  x[i] denotes state i;
        #x[i] = xmin + (xmax-xmin)/(N-1)*(i-1);
        x[i] = i
    end
    # Parameters and definition of transition process
    # In this example, M = 5: the bus mileage reading in the next period can either stay in current state or can move up to 4 states
    M = param.M;
    # Define discount factor. We fix beta since it can't be identified
    beta = param.beta;   # discount factor
    #model = JuMP.Model(with_optimizer(Ipopt.Optimizer, max_cpu_time=60.0))
    #koiso: with_optimizer is no longer supported
    #koiso: https://discourse.julialang.org/t/i-cannot-use-the-commands-with-optimizer-and-getobjectivevalue-with-jump-gurobi/83854/4
    model = JuMP.Model(optimizer_with_attributes(Ipopt.Optimizer, "max_cpu_time"=>60.0))
    # Data: (xt, dt)
    #@variable(model, dt[t=1:nT, b =1:nBus]); # decision of bus b at time t
    #@variable(model, xt[t=1:nT, b =1:nBus]); # mileage (state) of bus b at time t
    # END OF MODEL and DATA SETUP #

    # DEFINING STRUCTURAL PARAMETERS and ENDOGENOUS VARIABLES TO BE SOLVED #
    # Parameters for (linear) cost function
    #    c(x, thetaCost) = 0.001*thetaCost*x ;
    @variable(model, thetaCost >=0, start = X0[1,reps]) # quadratic cost
    # thetaProbs[i] defines transition probability that mileage in next period moves up (i-1) grid point. M=5 in this example.
    @variable(model, 1>=thetaProbs[i = 1:M] >= 0.00001) # try another initial valu
    # Replacement cost
    #RC = m.RC
    @variable(model, RC >= 0, start = X0[7,reps])
    # Define true structural parameter values
    #=
    @constraint(model, RC==param.RC)
    @constraint(model, thetaCost==param.thetaCost)
    for i in 1:M
        @constraint(model, thetaProbs[i]==param.thetaProbs[i])
    end
    =#
    # DECLARE EQUILIBRIUM CONSTRAINT VARIABLES
    # The NLP approach requires us to solve equilibrium constraint variables
    @variable(model, EV[i = 1:N], start = X0[8,reps])       	# Expected Value Function of each state
    # END OF DEFINING STRUCTURAL PARAMETERS AND ENDOGENOUS VARIABLES

    #  DECLARE AUXILIARY VARIABLES  #
    #  Define auxiliary variables to economize on expressions

    #  Create Cost variable to represent the cost function;
    #  Cost[i] is the cost of regular maintenance at x[i].
    @variable(model,  Cost[i=1:N] >= 0)
    #  Let CbEV[i] represent - Cost[i] + beta*EV[i];
    #  this is the expected payoff at x[i] if regular maintenance is chosen
    @variable(model,  CbEV[i=1:N] )#NOT >=0 !!! it is infeasible!!
    for i in 1:N
        #@NLconstraint(model, Cost[i]== sum(thetaCost[j]*x[i]^j for j in 1:2));
        @NLconstraint(model, Cost[i] == 0.001*thetaCost*x[i]);
        @NLconstraint(model, CbEV[i] == - Cost[i] + beta*EV[i]);
    end

    #  Let PayoffDiff[i] represent -CbEV[i] - RC + CbEV[1];
    #  this is the difference in expected payoff at x[i] between engine replacement and regular maintenance
    @variable(model,  PayoffDiff[i=1:N])
    #  Let ProbRegMaint[i] represent 1/(1+exp(PayoffDiff[i]));
    #  this is the probability of performing regular maintenance at state x[i];
    @variable(model,  1>=ProbRegMaint[i=1:N]>=0)
    for i in 1:N
        @NLconstraint(model, PayoffDiff[i] == -CbEV[i] - RC + CbEV[1]);
        @NLconstraint(model, ProbRegMaint[i] ==  1/(1+exp(PayoffDiff[i])));
    end
    # BellmanViola represents violation of the Bellman equations.
    @variable(model, BellmanViola[i=1:convert(Int64, (N-M+1))])
    for i in 1:convert(Int64, (N-M+1))
        @NLconstraint(model, BellmanViola[i] == sum(log(exp(CbEV[i+(j-1)]) + exp(-RC + CbEV[1]))* thetaProbs[j] - EV[i] for j in 1:(convert(Int64,M))));
    end
    #  END OF DECLARING AUXILIARY VARIABLES #
    ############################################################
    # DEFINE OBJECTIVE FUNCTION AND CONSTRAINTS
    # second term will attempt access out of the lengh of xt
    # so we modify some operation for the state transition
    #############################################################
    # Note that we use MPEC version of likelihood formula
    #sum {t in 2..nT, b in B} log(dt[t,b]*(1-ProbRegMaint[xt[t,b]])
    #                                + (1-dt[t,b])*ProbRegMaint[xt[t,b]])
    @NLexpression(model, RegMaint_term, sum(sum(log(dt[t,b]*(1-ProbRegMaint[convert(Int64,xt[t,b])])
          + (1-dt[t,b])*ProbRegMaint[convert(Int64,xt[t,b])]) for t=2:nT) for b=1:nBus)
                                     )
    #+ sum {t in 2..nT, b in B} log(dt[t-1,b]*(thetaProbs[xt[t,b]-1+1])
    #                               + (1-dt[t-1,b])*(thetaProbs[xt[t,b]-xt[t-1,b]+1]));
    @NLexpression(model, thetaProbs_term, sum(sum(log(dt[t-1,b]*(thetaProbs[convert(Int64, min(xt[t,b],4)-1+1)]) #thetaProbs[xt[t,b]-1+1]
          + (1-dt[t-1,b])*(thetaProbs[convert(Int64, max(xt[t,b]-xt[t-1,b],0)+1)])) for t=2:nT) for b=1:nBus)
                                     )
    JuMP.@NLobjective(model, Max, RegMaint_term + thetaProbs_term)
    #=
    f = 0; % value of the likelihood function
    g = zeros(length(X),1); % gradient of the likelihood funciton
    xt2 = xt(2:nT,:);
    xt1 = xt(1:nT-1,:);
    dtMinus = (dt(2:nT,:)==0);
    dtPlus = (dt(2:nT,:)==1);
    dtM1Minus = (dt(1:nT-1,:)==0);
    dtM1Plus = (dt(1:nT-1,:)==1);
    #% Constracut the value of the likelihood function
    f1 = 1-ProbRegMaint(xt2(dtPlus));
    f2 = ProbRegMaint(xt2(dtMinus));
    f3 = TransProb( xt2( dtM1Plus ));
    f4 = TransProb(xt2(dtM1Minus) - xt1(dtM1Minus)+1);
    f = -( sum(log(f1))+ sum(log(f2))+ sum(log(f3))+ sum(log(f4)));
    =#
    #=
    # original version of likelihood but incorrect.
    f = 0; #% value of the likelihood function
    #g = zeros(length(X),1); #% gradient of the likelihood funciton
    xt2 = xt[2:nT,:];
    xt1 = xt[1:nT-1,:];
    dtMinus = dt[2:nT,:].==0;
    dtPlus = dt[2:nT,:].==1;
    dtM1Minus = dt[1:nT-1,:].==0;
    dtM1Plus = dt[1:nT-1,:].==1;
    #% Constracut the value of the likelihood function
    @NLexpression(model, f1, ProbRegMaint[Vector{Int64}(xt2[dtPlus])])
    @NLexpression(model, f2, ProbRegMaint[Vector{Int64}(xt2[dtMinus])])
    @NLexpression(model, f3, thetaProbs[Vector{Int64}(xt2[dtM1Plus])])
    @NLexpression(model, f4, thetaProbs[Vector{Int64}(xt2[dtM1Minus] - xt1[dtM1Minus].+1)])
    @NLexpression(model, f, -( sum(log(1-f1))+ sum(log(f2))+ sum(log(f3))+ sum(log(f4))) )
    =#
    println("omit gradient g")
    #f1 = ProbRegMaint[Vector{Int64}(xt2[dtPlus])];
    #f2 = ProbRegMaint[Vector{Int64}(xt2[dtMinus])];
    #f3 = thetaProbs[Vector{Int64}(xt2[dtM1Plus])];
    #f4 = thetaProbs[Vector{Int64}(xt2[dtM1Minus] - xt1[dtM1Minus].+1)];
    #f = -( sum(log(1-f1))+ sum(log(f2))+ sum(log(f3))+ sum(log(f4)));
    #  Bellman equation for states below N-M
    for i in 1:(convert(Int64,N-(M-1)))
        @NLconstraint(model, EV[i] == sum(log(exp(CbEV[i+j-1])+ exp(-RC + CbEV[1]))* thetaProbs[j] for j in 1:(convert(Int64,M))));
    end
    #  Bellman equation for states above N-M, (we adjust transition probabilities to keep state in [xmin, xmax])
    for i in (convert(Int64,N-M)):(N-1)
        @NLconstraint(model, EV[i] == sum(log(exp(CbEV[i+j-1])+ exp(-RC + CbEV[1]))* thetaProbs[j] for j in 1:(convert(Int64,N-i)))
                                   + (1 - sum(thetaProbs[k] for k in 1:(convert(Int64,N-i)))) * log(exp(CbEV[N])+ exp(-RC + CbEV[1]))
                                   )
    end
    #  Bellman equation for state N
    @NLconstraint(model, EV[N] == log(exp(CbEV[N])+ exp(-RC + CbEV[1])));
    #  The probability parameters in transition process must add to one
    #@NLconstraint(model, sum(thetaProbs[i] for i in 1:3) == 1)
    #  Put bound on EV; this should not bind, but is a cautionary step to help keep algorithm within bounds
    for i in 1:N
        @NLconstraint(model, EV[i] <= 500)
    end
    # END OF DEFINING OBJECTIVE FUNCTION AND CONSTRAINTS
    # DEFINE THE OPTIMIZATION PROBLEM #
    @time JuMP.optimize!(model)
    println("EV ", JuMP.value.(EV))
    println("RC ", JuMP.value.(RC))
    println("thetaCost ", JuMP.value.(thetaCost))
    println("thetaProbs", JuMP.value.(thetaProbs))
    println("objvalue= ", JuMP.objective_value(model))
    println("Locally optima? = ", termination_status(model))
    return JuMP.value.(thetaCost),JuMP.value.(RC), JuMP.value.(EV), JuMP.value.(thetaProbs),JuMP.objective_value(model)
end

kk = 1 # index of monte carlo data
dt = MC_dt[:,:,kk]
xt = MC_xt[:,:,kk]
dx = MC_dx[:,:,kk]
test_reps = 1
@time thetaCost_MPEC, RC_MPEC, EV_MPEC, theta_Probs_MPEC, objval_MPEC = RustBusMLETableX(param, dt, xt, dx, kk, test_reps)
println("Estimated parameters:(thetaCost,[thetaProbs],RC) =\n ", thetaCost_MPEC, theta_Probs_MPEC,RC_MPEC)
println("true parameters: ", param.thetatrue)

function plot_MLE_MPEC(;grid_ind)
    temp = zeros(Float64,grid_ind*grid_ind,3)
    @time for i = 1:grid_ind
        for j = 1:grid_ind
            theta_list = [0:1:grid_ind;]
            theta_start = convert(Array{Float64,1},[i, j])
            param.thetaCost = theta_list[i]
            param.RC = theta_list[j]
            @time global  EV, thetaProbs = RustBusMLETableXSolveEV(param::rust_struct)
            @time global  MC_dt, MC_xt, MC_dx = simdata(param, EV)
            kk = 1 # index of monte carlo data
            global dt = MC_dt[:,:,kk]
            global xt = MC_xt[:,:,kk]
            global dx = MC_dx[:,:,kk]
            test_reps = 1
            temp[i+(j-1)*grid_ind,1] = theta_list[i]
            temp[i+(j-1)*grid_ind,2] = theta_list[j]
            ~, ~, ~, ~, objval_MPEC= RustBusMLETableX(param, dt, xt, dx, kk, test_reps)
            temp[i+(j-1)*grid_ind,3] = objval_MPEC
        end
    end
    global temp
    temp_plot = Plots.plot(xlabel = "thetaCost", ylabel ="RC" )
    #temp_plot = Plots.plot!(temp[:,1], temp[:,2] , temp[:,3], st=:surface)
    temp_plot = Plots.plot!(temp[:,1] ,temp[:,2], -temp[:,3], st=:surface)
    temp_plot = Plots.plot!(title="full_MLE_obj_MPEC")
    return temp_plot
end
#=
@time temp_plot = plot_MLE_MPEC(grid_ind=2)
@show temp_plot
savefig(temp_plot,"full_MLE_obj_MPEC")
open("temp_plot_MPEC.txt", "w") do f
    write(f, "$temp", "\n")
end
open("temp_plot_MPEC.txt", "r") do f
    temp=read(f)
end
temp_plot = Plots.plot(xlabel = "thetaCost", ylabel ="RC" )
#temp_plot = Plots.plot!(temp[:,1], temp[:,2] , temp[:,3], st=:surface)
temp_plot = Plots.plot!(temp[:,1] ,temp[:,2], -temp[:,3], st=:surface)
temp_plot = Plots.plot!(title="full_MLE_obj_MPEC")
savefig(temp_plot,"full_MLE_obj_MPEC")
=#

# multiple monte carlo
function MPEC_MC(param::rust_struct;
                 test_MC = 1,
                 test_multistarts = 5)
    MC = param.MC
    multistarts = param.multistarts
    N = param.N
    M = param.M
    # Restore the spaces
    KnitroExitAMPL = -10000*ones(MC,1);
    objvalAMPL = zeros(1,MC, multistarts);
    thetaCostAMPL = zeros(1,MC, multistarts);
    RCAMPL = zeros(1, MC, multistarts);
    EVAMPL = zeros(N, MC, multistarts);
    thetaProbsAMPL = zeros(M,MC, multistarts);
    SolveTimeAMPL = zeros(MC,1);
    ObjValAMPL = zeros(MC,1);
    IterAMPL = zeros(MC,1);
    FunEvalAMPL = zeros(MC,1);
    SuccessAMPL = zeros(MC,1);
    tic()
    for k = 1:test_MC
        for reps = 1:test_multistarts
            #fprintf('This is Monte Carlo run #%d out of %d\n \n', kk, MC);
            dt = MC_dt[:,:,k]
            xt = MC_xt[:,:,k]
            dx = MC_dx[:,:,k]
            @time thetaCostAMPL[1, k, reps], RCAMPL[1,k, reps],EVAMPL[:,k, reps], thetaProbsAMPL[:,k,reps],objvalAMPL[1,k,reps] = RustBusMLETableX(param, dt, xt, dx, k, reps)
            #@time sol_all = RustBusMLETableX(param, dt, xt, dx, k, reps)
            println("iteration counter: $k \n", "multistarts counter: $reps" )
        end
    end
    toc()
    open("MC$(MC)_beta$(param.beta)_thetaCostAMPL.txt", "w") do f
        write(f, "$thetaCostAMPL", "\n")
    end
    open("MC$(MC)_beta$(param.beta)_thetaCostAMPL.txt", "r") do f
        test_thetaCostAMPL=read(f)
    end

    open("MC$(MC)_beta$(param.beta)_RCAMPL.txt", "w") do f
        write(f, "$RCAMPL", "\n")
    end
    open("MC$(MC)_beta$(param.beta)_EVAMPL.txt", "w") do f
        write(f, "$EVAMPL", "\n")
    end
    open("MC$(MC)_beta$(param.beta)_thetaProbsAMPL.txt", "w") do f
        write(f, "$thetaProbsAMPL", "\n")
    end
    # Total elapsed time: 46516.19seconds
    println("SKIP [status,result] = system(strAmplSystemCall);")
end
#@time MPEC_MC(param,test_MC = 1,test_multistarts = 1) #5
#7.472057 seconds (13.33 M allocations: 319.549 MiB, 3.60% gc time)

#=
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%% Step 3)
    %%% Estimate the model using the constrained optimization approach with
    %%%  MATLAB/ktrlink implementation with first-order analytic derivatives;
    %%%
    %%% IMPLEMENTATION 2: MPEC/MATLAB
    %%% We implement the MPEC approach using MATLAB programming language
    %%% with KNITRO (ktrlink) as the solver.
    %%% We provide first-order analytical derivatives and sparsity pattern
    %%% of the constraint Jacobian to the solver.
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
=#
println("Skip MATLAB/ktrlink implementation first-order analytical derivatives and sparsity pattern")

#=
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Step 4)
%%% Estimate the model using the NFXP algorithm with MATLAB/ktrlink
%%% implementation with first-order analytic derivatives
%%%
%%% IMPLEMENTATION 3: NFXP/MATLAB
%%% We implement the NFXP algorithm using MATLAB programming language
%%% with KNITRO (ktrlink) as the solver.
%%% We provide first-order analytical derivatives to the solver.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
=#
####################
# Reset EV from Conlon's data
####################
param = rust_mod(beta = 0.975)
EV = CSV.read("EV.sol", datarow=1)
EV = EV[:,1]
G = -1.0e10;
#for reps = 1:multistarts
reps = 1
#fprintf('Running NFXP in Monte Carlo run #%d out of %d replications \n', kk, MC);
#disp(['Running Starting Point #' num2str(reps)])
#t2 = cputime;
println("ktrlink(@likelihoodNFXP,theta0,[],[],NFXPAeq,NFXPbeq,NFXPlb,NFXPub,[],ktroptsNFXP,'knitroOptions.opt');")
#[thetaNFXP_reps fvalNFXP_reps flagNFXP_reps outputNFXP] = ktrlink(@likelihoodNFXP,theta0,[],[],NFXPAeq,NFXPbeq,NFXPlb,NFXPub,[],ktroptsNFXP,'knitroOptions.opt');
#=
tNFXP_reps = cputime - t2;
tNFXPsol(kk) = tNFXPsol(kk) + tNFXP_reps;
IterNFXPsol(kk) = IterNFXPsol(kk) + outputNFXP.iterations;
FunEvalNFXPsol(kk) = FunEvalNFXPsol(kk) + outputNFXP.funcCount;
numBellEvalsol(kk) = numBellEvalsol(kk) + BellEval;
=#
##################################
# define BeellmanContract and loglikelihood function for NFP
##################################
X = Vector{Int64}(1:param.N); # X is the index set of states
x = Vector{Float64}(1:param.N);
for i in 1:length(X) #  x[i] denotes state i;
    #x[i] = xmin + (xmax-xmin)/(N-1)*(i-1);
    x[i] = i
end
EVold = zeros(param.N,1);
indices = repeat((1:param.N),1,param.M).+repeat((1:param.M)',param.N,1).-1;

function BellContract_SA(param::rust_struct, thetaCost::Float64, TransProb::Array{Float64,2}, RC::Float64, tol_inner::Float64;inner_tol_max=500)
    #=
    % This m-file solves the integrated Bellman equation using contraction
    % mapping iteration in the NFXP algorithm.
    %
    % source: Su and Judd (2011), Constrained Optimization Approaches to
    % Estimation of Structural Models.
    % Code Revised: Che-Lin Su, May 2010.
    =#
    N = param.N
    M = param.M
    RC = param.RC
    beta = param.beta
    global x, indices;
    global BellEval;
    EV0 = zeros(N,1);;
    #% The cost function in Table X is: c(x) = 0.001*theta_1*x
    #Cost = (0.001*thetaCost.*x)' ;
    Cost = (0.001*thetaCost.*x) ;
    ii = 0;
    norm = 1;
    CbEV = Array{Float64,1}(undef,N+M)
    #################
    # SA contraction start
    #################
    while norm > tol_inner
        #println("Bellman evaluation count = ",ii)
        #% Let CbEV[i] represent - Cost[i] + beta*EV[i];
        #% this is the expected payoff at x[i] if regular maintenance is chosen
        #CbEV = - Cost + beta*EV0;
        CbEV[1:N] = - Cost .+ beta*EV0;
        #CbEV(N+1:N+M)=CbEV(N);
        CbEV[N+1:N+M] = fill!(CbEV[N+1:N+M],CbEV[N]);
        s1 = exp.(CbEV[indices]);
        s2 = exp.(-RC+CbEV[1]);
        s = s1 .+ s2;
        logs = log.(s);
        #EV = logs * TransProb;
        EV = logs * TransProb'; # updated EV
        # sup-norm
        global BellmanViola = abs.(EV - EV0);
        norm = maximum(BellmanViola);
        EV0 = EV;
        ii = ii+ 1;
        if inner_tol_max < ii
            break
        end
    end
    println("Bellman evaluation count = ",ii)
    #% BellEval is the number of contraction mapping iterations needed to solve
    #% the Bellman equation.
    #EVold = EV0;
    EVold = EV0;
    EVsol = EVold
    CbEVsol = - Cost .+ beta*EVsol;
    BellEval = ii + BellEval;
    u0 = -Cost
	u1 = -RC -Cost[1]
    Vkeep = u0 .+ beta .* EVsol
	Vchange = u1 .+ beta .* EVsol[1]
    pk = 1 ./ (1 .+exp.(Vchange.-Vkeep) )
    println("Uniform convergence (supnorm EV)= ",maximum(BellmanViola))
    println("The number of evaluation loops = ",BellEval)
    return EVsol, CbEVsol, norm, pk
end
tol_inner = 1.e-10;
BellEval = 0; #initialize
EV, CbEV, norm_SA, pk = BellContract_SA(param, param.thetaCost, param.thetaProbs, param.RC, tol_inner,inner_tol_max=1000)
EV = EV[:,1]
#reps = 1
#theta0 = X0[1:7,reps]; # initial value
function EV_NFXPSA_check()
    EV_conlon = CSV.read("EV.sol", datarow=1)
    EV_conlon = EV_conlon[:,1]
    fig = Plots.plot(EV_conlon, label = "EV_conlon's_file(true)",color ="red", title = "EV_NFXPSA_check_tol_inner")
    for i = 1:6
        tol_inner_list = [1.e-1, 1.e-2, 1.e-4, 1.e-6,1.e-8,1.e-10]
        @show tol_inner = tol_inner_list[i]
        #global tol_inner
        EV_NFXP, CbEV_NFXP, norm_SA_NFXP, pk_NFXP = BellContract_SA(param, param.thetaCost, param.thetaProbs, param.RC, tol_inner)
        EV_NFXP = EV_NFXP[:,1]
        fig = Plots.plot!(EV_NFXP,line = (:dashdot), label = "EV_simulated_by_NFXPSA_tol_inner_$(tol_inner)")
    end
    return fig
end
@show fig = EV_NFXPSA_check()
savefig(fig,"EV_NFXPSA_check")
#@NLconstraint(model, Cost[i] == 0.001*thetaCost*x[i]);
#@NLconstraint(model, CbEV[i] == - Cost[i] + beta*EV[i]);
#test_CbEV = - 0.001*sol_all[1]*x .+ beta.*sol_all[3]

println("likelihoodNFXP_fullMLE.m
we do not supply second-order analytic derivatives. Hence, the hessian of the likelihood function, h, is empty []. ")
#function [f, gNFXP, h] = likelihoodNFXP(theta)
#PayoffDiffPrime = zeros(7+N,length(x));
PayoffDiffPrime = zeros(7+N,length(x));
#PayoffDiffPrime(1,:)=0.001*(x'-repmat(x(1),1,length(x)));
PayoffDiffPrime[1,:]=0.001.*(x'.-repeat([x[1]],1,length(x)));
#PayoffDiffPrime(7,:)=-1;
PayoffDiffPrime[7,:]=repeat([-1], 1, length(PayoffDiffPrime[7,:]));
#PayoffDiffPrime(8,:)= beta;
PayoffDiffPrime[8,:]= repeat([beta], 1, length(PayoffDiffPrime[8,:]));
#PayoffDiffPrime = -beta*[zeros(7,N); eye(N)] + PayoffDiffPrime;
PayoffDiffPrime = -beta*[zeros(7,N); LinearAlgebra.Diagonal(ones(N))] + PayoffDiffPrime;
#CbEVPrime = zeros(length(x),7+N);
CbEVPrime = zeros(length(x),7+N);
#CbEVPrime(:,1)=-0.001*x;
CbEVPrime[:,1]=-0.001*x;
#CbEVPrime= beta*[zeros(N,7) eye(N)] + CbEVPrime;
CbEVPrime = beta*[zeros(N,7) LinearAlgebra.Diagonal(ones(N))] + CbEVPrime;
#CbEVPrime =  [ CbEVPrime; repmat(CbEVPrime(length(x),:),M,1)];
CbEVPrime =  vcat(CbEVPrime, repeat(reshape(CbEVPrime[length(x),:], length(CbEVPrime[length(x),:]), 1) ,1,M)')

#TransProbPrime = zeros(7+N,M);
TransProbPrime = zeros(7+N,M);
#TransProbPrime(2:6,:) = eye(M);
TransProbPrime[2:6,:] = LinearAlgebra.Diagonal(ones(M));
#RPrime = zeros(1,8-1+N);
RPrime = zeros(1,8-1+N);
#RPrime(:,7)=-1;
RPrime[:,7] = fill!(RPrime[:,7], -1)
#RPrime(:,8)=beta;
RPrime[:,8] = fill!(RPrime[:,8], beta)
#indices = repmat((1:N)',1,M)+repmat((1:M),N,1)-1;
indices = repeat((1:N),1,M).+repeat((1:M)',N,1).-1;
#d1 = ((CbEVPrime.*repmat(ones(N+M,1),1,N+7) + repmat(RPrime,N+M,1)))./(repmat(ones(N+M,1),1,N+7));
d1 = ((CbEVPrime.*repeat(ones(N+M,1),1,N+7) + repeat(RPrime,N+M,1)))./(repeat(ones(N+M,1),1,N+7));
#sum1 =  reshape(sum(reshape(d1(indices',:) .* repmat(repmat(ones(M,1),N,1),1,N+7),M,N, N+7 )),N, N+7);
sum1 =  reshape(sum(reshape(d1[vec(indices'),:] .* repeat(repeat(ones(M,1),N,1),1,N+7),M,N, N+7 ), dims=1),N, N+7);
#sum2 = ones(N,M)*TransProbPrime';
sum2 = ones(N,M)*TransProbPrime';
#EVPrime = [zeros(N,7) eye(N)];
EVPrime = [zeros(N,7) LinearAlgebra.Diagonal(ones(N))];
#JacobSpaPattern = (sum1 + sum2 - EVPrime);
JacobSpaPattern = (sum1 + sum2 - EVPrime);
#JacobSpaPattern = ceil.(abs.(JacobSpaPattern))./max(ceil.(abs.(JacobSpaPattern)),dims=1);
#JacobSpaPattern = ceil.(abs.(JacobSpaPattern))./max(ceil.(abs.(JacobSpaPattern)),dims=1);

#HessSpaPattern = ones(8,7+N);
HessSpaPattern = ones(8,7+N);
#HessSpaPattern = [HessSpaPattern; ones(N-1,8) eye(N-1)];
HessSpaPattern = [HessSpaPattern; ones(N-1,8) LinearAlgebra.Diagonal(ones(N-1))];


#%Define upper and lower bounds for the following decision varialbes:
#%thetaCost,thetaProbs, and EV

#%thetaCost

lb = zeros(param.N+7,1);
ub = zeros(param.N+7,1);
lb[1]=0;
ub[1]=1e-16;
#%thetaProbs
lb[2:6] = fill!(lb[2:6],0);
ub[2:6] = fill!(ub[2:6],1);
#%RC
lb[7]=0;
ub[7]=1e-16;

#%EV
#%Put bound on EV; this should not bind, but is a cautionary step to help keep algorithm within bounds
#%lb(7:(7-1+N))=0;
lb[8:end] = fill!(lb[8:end],-1e-1);
#ub(8:end)=50;
ub[8:end] = fill!(ub[8:end],50);
#%The probability parameters in transition process must add to one
#%Linear constraint : sum thetaProbs = 1
Aeq = zeros(1,param.N+7);
Aeq[2:6] = fill!(Aeq[2:6],1);
beq=1;

function likelihoodNFXP_fullMLE(param::rust_struct, theta)
    #=
    % This m-file computes the value and the gradient of the likelihood
    % function in the NFXP algorithm of the Harold Zurcher bus-engine replacement model.
    % f is the value of the likelihood function evaluated at the structural parameter vector theta.
    % g is the gradient of the likelihood function evaluated at the structural parameter vector theta.
    % In this implementation, we do not supply second-order analytic
    % derivatives. Hence, the hessian of the likelihood function, h, is empty [].
    %
    % source: Su and Judd (2011), Constrained Optimization Approaches to
    % Estimation of Structural Models.
    % Code Revised: Che-Lin Su, May 2010.
    =#
    #global dt xt nT nBus N M M1 M2 PayoffDiffPrime TransProbPrime beta CbEVPrime indices;
    global dt, xt, nT, indices
    N = param.N
    M = param.M
    nT = param.nT
    beta = param.beta
    nBus = param.nBus
    #global M1, M2,
    global PayoffDiffPrime, TransProbPrime, CbEVPrime;
    #% Define parameters for cost function
    thetaCost = theta[1];
    #% Define parameters and definition of transition process
    #% thetaProbs defines Markov chain
    thetaProbs = theta[2:6];
    #TransProb = thetaProbs;
    TransProb =  Array{Float64,2}(undef,1,5)
    TransProb[1,:] = thetaProbs;
    #% Define replacement cost parameter
    RC = theta[7];
    #ntheta = length(theta);
    ntheta = length(theta);
    #% Use constration mapping iteration to solve the integrated Bellman equations
    #[EV, CbEV] = BellContract_SA(thetaCost, TransProb, RC);
    EV, CbEV, norm_SA_NFXP, pk = BellContract_SA(param, thetaCost, TransProb, RC, tol_inner);
    #% Let PayoffDiff[i] represent -CbEV[i] - RC + CbEV[1];
    #% this is the difference in expected payoff at x[i] between engine replacement and regular maintenance
    #PayoffDiff = -CbEV - RC + CbEV(1);
    PayoffDiff = -CbEV .- RC .+ CbEV[1];
    #% Let ProbRegMaint[i] represent 1/(1+exp(PayoffDiff[i]));
    #% this is the probability of performing regular maintenance at state x[i];
    #ProbRegMaint = 1./(1+exp(PayoffDiff));
    ProbRegMaint = 1 ./(1 .+exp.(PayoffDiff));
    #=
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%% OBJECTIVE AND CONSTRAINT DEFINITIONS
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % Define objective function: Likelihood function
    % The likelihood function contains two pieces
    % First is the likelihood that the engine is replaced given time t state in the
    data.
    % Second is the likelihood that the observed transition between t-1 and t
    % would have occurred.
    =#
    f = 0;
    g = zeros(length(theta)+N,1);
    gPayoffPrime = g;
    gTransProbPrime = g;
    dtM1Minus = [];
    dtM1Plus = [];
    dtMinus = [];
    dtPlus = [];
    #for i = 1:nBus
    #=
    for i = 1:(nBus-1)
        #i=30 #test
        #dtM1Minus = find(dt(1:(nT-1),i)==0);
        dtM1Minus = findall(dt[1:(nT-1),i].==0)
        #dtM1Plus = find(dt(1:(nT-1),i)==1);
        dtM1Plus = findall(dt[1:(nT-1),i].==1);
        #dtMinus = find(dt((2:nT),i)==0)+1;
        dtMinus = findall(dt[(2:nT),i].==0).+1;
        #dtPlus = find(dt((2:nT),i)==1)+1;
        dtPlus = findall(dt[(2:nT),i].==1).+1;
        #ProbRegMaint(xt(dtPlus,i));
        #ProbRegMaint(xt(dtMinus,i));
        #TransProb( xt( dtM1Plus+1,i ) );
        #TransProb(xt(dtM1Minus +1,i)-xt(dtM1Minus,i)+1);
        #= Following parts is no meaning on Matlab??
        ProbRegMaint[convert(Vector{Int64},xt[dtPlus,i])];
        ProbRegMaint[convert(Vector{Int64},xt[dtMinus,i])];
        TransProb[ convert(Vector{Int64},xt[dtM1Plus+1,i ]) ];
        TransProb[convert(Vector{Int64},xt[dtM1Minus+1,i]-xt[dtM1Minus,i]+1)];
        =#
        #% Compute the value of the likelihood function
        #=
        f = f -( sum( log( 1-ProbRegMaint(xt(dtPlus,i))))...
        + sum( log( ProbRegMaint(xt(dtMinus,i)))) ...
        + sum( log( TransProb( xt( dtM1Plus +1,i ) ) ))...
        + sum( log( TransProb(xt(dtM1Minus +1,i)-xt(dtM1Minus,i)+1))) );
        =#
        f1 = sum( log.( 1 .-ProbRegMaint[convert(Vector{Int64}, xt[dtPlus,i])]))
        f2 = sum( log.( ProbRegMaint[convert(Vector{Int64}, xt[dtMinus,i])]))
        f3 = sum( log.( TransProb[convert(Vector{Int64}, xt[dtM1Plus.+1 ,i ]) ] ))
        f4 = sum( log.( TransProb[convert(Vector{Int64}, xt[dtM1Minus.+1, i]-xt[dtM1Minus,i].+1)]))
        f = f - ( f1 + f2 + f3 + f4 );
        println(f)
        #% Compute the gradient of the likelihood function
        #println("Compute the gradient of the likelihood function")
        #=
        #if nargout > 1
            #d1 = PayoffDiffPrime(:,xt(dtPlus,i))*ProbRegMaint(xt(dtPlus,i)) ;
            d1 = PayoffDiffPrime[:,convert(Int64,xt[dtPlus,i])]*ProbRegMaint[xt[dtPlus,i]] ;
            #d2 = - PayoffDiffPrime(:,xt(dtMinus,i))*( 1-ProbRegMaint(xt(dtMinus,i)));
            d2 = - PayoffDiffPrime[:,convert(Int64,xt[dtMinus,i])]*( 1-ProbRegMaint[xt[dtMinus,i]]);
            #d3 = TransProbPrime(:, xt( dtM1Plus +1,i ))*(1./TransProb( xt( dtM1Plus+1,i ) ));
            d3 = TransProbPrime[:, convert(Int64,xt[dtM1Plus+1,i])]*(1 /TransProb[xt[dtM1Plus+1,i ]]);
            #d4 = TransProbPrime(:,xt(dtM1Minus+1,i)-xt(dtM1Minus,i)+1)*(1./TransProb( xt(dtM1Minus+1,i)-xt(dtM1Minus,i)+1 ));
            d4 = TransProbPrime[:,convert(Int64,xt[dtM1Minus+1,i])-xt[dtM1Minus,i]+1]*(1 /TransProb[xt[dtM1Minus+1,i]-xt[dtM1Minus,i]+1 ]);
            gPayoffPrime = gPayoffPrime - (d1+d2);
            gTransProbPrime = gTransProbPrime - (d3+d4);
        #end
        =#
    end
    =#
    # transformed version from MPEC
    Cost = zeros(N)
    CbEV = zeros(N)
    PayoffDiff = zeros(N)
    ProbRegMaint = zeros(N)
    for i in 1:N
        #@NLconstraint(model, Cost[i]== sum(thetaCost[j]*x[i]^j for j in 1:2));
        Cost[i] = 0.001*thetaCost*x[i]
        CbEV[i] = - Cost[i] + beta*EV[i]
    end
    for i in 1:N
        PayoffDiff[i] = -CbEV[i] - RC + CbEV[1];
        ProbRegMaint[i] =  1/(1+exp(PayoffDiff[i]));
    end
    RegMaint_term = sum(sum(log(dt[t,b]*(1-ProbRegMaint[convert(Int64,xt[t,b])])
          + (1-dt[t,b])*ProbRegMaint[convert(Int64,xt[t,b])]) for t=2:nT) for b=1:nBus)
    #+ sum {t in 2..nT, b in B} log(dt[t-1,b]*(thetaProbs[xt[t,b]-1+1])
    #                               + (1-dt[t-1,b])*(thetaProbs[xt[t,b]-xt[t-1,b]+1]));
    thetaProbs_term = sum(sum(log(dt[t-1,b]*(thetaProbs[convert(Int64, min(xt[t,b],4)-1+1)]) #thetaProbs[xt[t,b]-1+1]
          + (1-dt[t-1,b])*(thetaProbs[convert(Int64, max(xt[t,b]-xt[t-1,b],0)+1)])) for t=2:nT) for b=1:nBus)
    f = RegMaint_term + thetaProbs_term
    println("Continue to compute the gradient of the likelihood function\n")
    println("No hessian\n")
    println("Likelihood : ", f)
    #% Continue to compute the gradient of the likelihood function
    #=
    #if nargout > 1
        #gPayoffPrimetheta = gPayoffPrime(1:ntheta);
        gPayoffPrimetheta = gPayoffPrime[1:ntheta];
        #gPayoffPrimeEV = gPayoffPrime(ntheta+1:end);
        gPayoffPrimeEV = gPayoffPrime[ntheta+1:end];
        #gTransProbPrimetheta = gTransProbPrime(1:ntheta);
        gTransProbPrimetheta = gTransProbPrime[1:ntheta];
        s1 = exp(CbEV(indices));
        s2 = exp(-RC+CbEV(1));
        s = s1 + s2;
        logs = log(s);
        Rprime = zeros(1,ntheta+N);
        Rprime(ntheta)=-1;
        Rprime(ntheta+1)=beta;
        d1 = ((CbEVPrime.*repmat(exp(CbEV),1,ntheta + N) + exp(-RC+CbEV(1))*repmat(Rprime,N+M,1)))./(repmat(exp(CbEV)+exp(-RC+CbEV(1)),1,ntheta + N));
        sum1 = reshape(sum(reshape(d1(indices',:) .*
        repmat(repmat(TransProb,N,1),1,ntheta + N),M,N, ntheta + N )),N,ntheta + N);
        sum2 = logs*TransProbPrime';
        TPrime = sum1 + sum2;
        EVPrime = [zeros(N,ntheta) eye(N)];
        dTdtheta = TPrime(:,1:ntheta);
        dTdEV = TPrime(:,(ntheta+1):ntheta+N);
        gNFXP = dTdtheta'*(inv(eye(N)-dTdEV))'*gPayoffPrimeEV + gPayoffPrimetheta +gTransProbPrimetheta;
    #end
    if nargout > 2
        h=[];
    end
    =#
    #return f, gNFXP, h
    return f
end
println("Total maintanance on data sum(dt) =  ", sum(dt))
###############
# construct full-MLE NFP problem
###############
@time EV, thetaProbs = RustBusMLETableXSolveEV(param::rust_struct)
@time MC_dt, MC_xt, MC_dx = simdata(param, EV)
kk = 1 # index of monte carlo data
dt = MC_dt[:,:,kk]
xt = MC_xt[:,:,kk]
dx = MC_dx[:,:,kk]


f = likelihoodNFXP_fullMLE(param, param.thetatrue)
BellEval = 0
function neg_likelihoodNFXP_fullMLE(param,theta)
    neg_f = - likelihoodNFXP_fullMLE(param, theta)
    return neg_f
end
neg_f = neg_likelihoodNFXP_fullMLE(param, param.thetatrue)
@time thetaCost_MPEC, RC_MPEC, EV_MPEC, theta_Probs_MPEC, objval_MPEC = RustBusMLETableX(param, dt, xt, dx, kk, test_reps)
@show neg_f_MPEC = neg_likelihoodNFXP_fullMLE(param, vcat(thetaCost_MPEC, theta_Probs_MPEC, RC_MPEC))
@show objval_MPEC

f = neg_likelihoodNFXP_fullMLE(param, vcat(thetaCost_MPEC, theta_Probs_MPEC, RC_MPEC))
grid_ind = 15
temp = zeros(Float64,grid_ind*grid_ind,3)
@time for i = 1:grid_ind
	for j = 1:grid_ind
		theta_list = [0:1:15;]
		theta_start = convert(Array{Float64,1},[i, j])
		theta_start[1] = theta_list[i]
		theta_start[2] = theta_list[j]
		temp[i+(j-1)*grid_ind,1] = theta_start[1]
		temp[i+(j-1)*grid_ind,2] = theta_start[2]
		temp[i+(j-1)*grid_ind,3] = neg_likelihoodNFXP_fullMLE(param,vcat(theta_start[1], theta_Probs_MPEC, theta_start[2]))
	end
end
#5.680927 seconds (3.97 M allocations: 7.097 GiB, 22.12%
temp_plot = Plots.plot(xlabel = "thetaCost", ylabel ="RC" )
#temp_plot = Plots.plot!(temp[:,1], temp[:,2] , temp[:,3], st=:surface)
temp_plot = Plots.plot!(temp[:,1] ,temp[:,2], -temp[:,3], st=:surface)
temp_plot = Plots.plot!(title="full_MLE_obj_NFXP")
@show temp_plot



###############
# construct partial-MLE NFP problem
###############
function likelihoodNFXP_partialMLE(param::rust_struct, thetaCost::Float64, RC::Float64, firststage_thetaProbs::Array{Float64,2})
    #=
    % This m-file computes the value and the gradient of the likelihood
    % function in the NFXP algorithm of the Harold Zurcher bus-engine replacement model.
    % f is the value of the likelihood function evaluated at the structural parameter vector theta.
    % g is the gradient of the likelihood function evaluated at the structural parameter vector theta.
    % In this implementation, we do not supply second-order analytic
    % derivatives. Hence, the hessian of the likelihood function, h, is empty [].
    %
    % source: Su and Judd (2011), Constrained Optimization Approaches to
    % Estimation of Structural Models.
    % Code Revised: Che-Lin Su, May 2010.
    =#
    #global dt xt nT nBus N M M1 M2 PayoffDiffPrime TransProbPrime beta CbEVPrime indices;
    global dt, xt, nT, indices
    N = param.N
    M = param.M
    nT = param.nT
    beta = param.beta
    nBus = param.nBus
    #global M1, M2,
    global PayoffDiffPrime, TransProbPrime, CbEVPrime;
    firststage_thetaProbs # 1st estimates
    #% Define parameters for cost function
    #thetaCost = theta(1);
    #thetaCost = theta[1];
    #% Define parameters and definition of transition process
    #% thetaProbs defines Markov chain
    #thetaProbs = theta(2:6);
    thetaProbs = firststage_thetaProbs # 1st estimates
    #TransProb = thetaProbs;
    TransProb =  Array{Float64,2}(undef,1,5)
    TransProb[1,:] = thetaProbs;
    #% Define replacement cost parameter
    #RC = theta(7);
    #RC = theta[7];
    #ntheta = length(theta);
    theta = param.thetatrue
    ntheta = length(theta);
    #% Use constration mapping iteration to solve the integrated Bellman equations
    #[EV, CbEV] = BellContract_SA(thetaCost, TransProb, RC);
    EV, CbEV, norm_SA, pk = BellContract_SA(param, thetaCost, TransProb, RC, tol_inner);
    #% Let PayoffDiff[i] represent -CbEV[i] - RC + CbEV[1];
    #% this is the difference in expected payoff at x[i] between engine replacement and regular maintenance
    #PayoffDiff = -CbEV - RC + CbEV(1);
    PayoffDiff = -CbEV .- RC .+ CbEV[1];
    #% Let ProbRegMaint[i] represent 1/(1+exp(PayoffDiff[i]));
    #% this is the probability of performing regular maintenance at state x[i];
    #ProbRegMaint = 1./(1+exp(PayoffDiff));
    ProbRegMaint = 1 ./(1 .+exp.(PayoffDiff));
    #=
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%% OBJECTIVE AND CONSTRAINT DEFINITIONS
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % Define objective function: Likelihood function
    % The likelihood function contains two pieces
    % First is the likelihood that the engine is replaced given time t state in the
    data.
    % Second is the likelihood that the observed transition between t-1 and t
    % would have occurred.
    =#
    #f = 0;
    f = 0;
    #g = zeros(length(theta)+N,1);
    g = zeros(length(theta)+N,1);
    #gPayoffPrime = g;
    gPayoffPrime = g;
    #gTransProbPrime = g;
    gTransProbPrime = g;
    #dtM1Minus = [];
    dtM1Minus = [];
    #dtM1Plus = [];
    dtM1Plus = [];
    #dtMinus = [];
    dtMinus = [];
    #dtPlus = [];
    dtPlus = [];
    #for i = 1:nBus
    #=
    for i = 1:(nBus-1)
        #i=30 #test
        #dtM1Minus = find(dt(1:(nT-1),i)==0);
        dtM1Minus = findall(dt[1:(nT-1),i].==0)
        #dtM1Plus = find(dt(1:(nT-1),i)==1);
        dtM1Plus = findall(dt[1:(nT-1),i].==1);
        #dtMinus = find(dt((2:nT),i)==0)+1;
        dtMinus = findall(dt[(2:nT),i].==0).+1;
        #dtPlus = find(dt((2:nT),i)==1)+1;
        dtPlus = findall(dt[(2:nT),i].==1).+1;
        #ProbRegMaint(xt(dtPlus,i));
        #ProbRegMaint(xt(dtMinus,i));
        #TransProb( xt( dtM1Plus+1,i ) );
        #TransProb(xt(dtM1Minus +1,i)-xt(dtM1Minus,i)+1);
        #= Following parts is no meaning on Matlab??
        ProbRegMaint[convert(Int64,xt[dtPlus,i])];
        ProbRegMaint[convert(Int64,xt[dtMinus,i])];
        TransProb[ convert(Int64,xt[dtM1Plus+1,i ]) ];
        TransProb[convert(Int64,xt[dtM1Minus+1,i]-xt[dtM1Minus,i]+1)];
        =#
        #% Compute the value of the likelihood function
        #=
        f = f -( sum( log( 1-ProbRegMaint(xt(dtPlus,i))))...
        + sum( log( ProbRegMaint(xt(dtMinus,i)))) ...
        + sum( log( TransProb( xt( dtM1Plus +1,i ) ) ))...
        + sum( log( TransProb(xt(dtM1Minus +1,i)-xt(dtM1Minus,i)+1))) );
        =#
        f1 = sum( log.( 1 .-ProbRegMaint[convert(Vector{Int64},xt[dtPlus,i])]))
        f2 = sum( log.( ProbRegMaint[convert(Vector{Int64},xt[dtMinus,i])]))
        f3 = sum( log.( TransProb[convert(Vector{Int64}, xt[dtM1Plus.+1 ,i ]) ] ))
        f4 = sum( log.( TransProb[convert(Vector{Int64}, xt[dtM1Minus.+1, i]-xt[dtM1Minus,i].+1)]))
        f = f - ( f1 + f2 + f3 + f4 );
        println(f)
        if f == NaN
            break
        end
        #% Compute the gradient of the likelihood function
        println("Compute the gradient of the likelihood function")
        #if nargout > 1
            #d1 = PayoffDiffPrime(:,xt(dtPlus,i))*ProbRegMaint(xt(dtPlus,i)) ;
            d1 = PayoffDiffPrime[:,convert(Int64,xt[dtPlus,i])]*ProbRegMaint[xt[dtPlus,i]] ;
            #d2 = - PayoffDiffPrime(:,xt(dtMinus,i))*( 1-ProbRegMaint(xt(dtMinus,i)));
            d2 = - PayoffDiffPrime[:,convert(Int64,xt[dtMinus,i])]*( 1-ProbRegMaint[xt[dtMinus,i]]);
            #d3 = TransProbPrime(:, xt( dtM1Plus +1,i ))*(1./TransProb( xt( dtM1Plus+1,i ) ));
            d3 = TransProbPrime[:, convert(Int64,xt[dtM1Plus +1,i])]*(1./TransProb[xt[dtM1Plus+1,i ]]);
            #d4 = TransProbPrime(:,xt(dtM1Minus+1,i)-xt(dtM1Minus,i)+1)*(1./TransProb( xt(dtM1Minus+1,i)-xt(dtM1Minus,i)+1 ));
            d4 = TransProbPrime[:,xt[dtM1Minus+1,i]-xt[dtM1Minus,i]+1]*(1./TransProb[xt[dtM1Minus+1,i]-xt[dtM1Minus,i]+1 ]);
            gPayoffPrime = gPayoffPrime - (d1+d2);
            gTransProbPrime = gTransProbPrime - (d3+d4);
        #end
    end
    =#
    # transformed version from MPEC
    Cost = zeros(N)
    CbEV = zeros(N)
    PayoffDiff = zeros(N)
    ProbRegMaint = zeros(N)
    for i in 1:N
        #@NLconstraint(model, Cost[i]== sum(thetaCost[j]*x[i]^j for j in 1:2));
        Cost[i] = 0.001*thetaCost*x[i]
        CbEV[i] = - Cost[i] + beta*EV[i]
    end
    for i in 1:N
        PayoffDiff[i] = -CbEV[i] - RC + CbEV[1];
        ProbRegMaint[i] =  1/(1+exp(PayoffDiff[i]));
    end
    RegMaint_term = sum(sum(log(dt[t,b]*(1-ProbRegMaint[convert(Int64,xt[t,b])])
          + (1-dt[t,b])*ProbRegMaint[convert(Int64,xt[t,b])]) for t=2:nT) for b=1:nBus)
    #+ sum {t in 2..nT, b in B} log(dt[t-1,b]*(thetaProbs[xt[t,b]-1+1])
    #                               + (1-dt[t-1,b])*(thetaProbs[xt[t,b]-xt[t-1,b]+1]));
    thetaProbs_term = sum(sum(log(dt[t-1,b]*(thetaProbs[convert(Int64, min(xt[t,b],4)-1+1)]) #thetaProbs[xt[t,b]-1+1]
          + (1-dt[t-1,b])*(thetaProbs[convert(Int64, max(xt[t,b]-xt[t-1,b],0)+1)])) for t=2:nT) for b=1:nBus)
    f = RegMaint_term + thetaProbs_term

    println("Continue to compute the gradient of the likelihood function\n")
    println("No hessian\n")
    println("Likelihood : ", f)
    #=
    #% Continue to compute the gradient of the likelihood function
    if nargout > 1
        gPayoffPrimetheta = gPayoffPrime(1:ntheta);
        gPayoffPrimeEV = gPayoffPrime(ntheta+1:end);
        gTransProbPrimetheta = gTransProbPrime(1:ntheta);
        s1 = exp(CbEV(indices));
        s2 = exp(-RC+CbEV(1));
        s = s1 + s2;
        logs = log(s);
        Rprime = zeros(1,ntheta+N);
        Rprime(ntheta)=-1;
        Rprime(ntheta+1)=beta;
        d1 = ((CbEVPrime.*repmat(exp(CbEV),1,ntheta + N) + exp(-RC+CbEV(1))*repmat(Rprime,N+M,1)))./(repmat(exp(CbEV)+exp(-RC+CbEV(1)),1,ntheta + N));
        sum1 = reshape(sum(reshape(d1(indices',:) .*
        repmat(repmat(TransProb,N,1),1,ntheta + N),M,N, ntheta + N )),N,ntheta + N);
        sum2 = logs*TransProbPrime';
        TPrime = sum1 + sum2;
        EVPrime = [zeros(N,ntheta) eye(N)];
        dTdtheta = TPrime(:,1:ntheta);
        dTdEV = TPrime(:,(ntheta+1):ntheta+N);
        gNFXP = dTdtheta'*(inv(eye(N)-dTdEV))'*gPayoffPrimeEV + gPayoffPrimetheta +gTransProbPrimetheta;
    end
    if nargout > 2
        h=[];
    end
    =#
    #return f, gNFXP, h
    return f
end


firststage_thetaProbs = param.thetaProbs
f = likelihoodNFXP_partialMLE(param,param.thetaCost,param.RC,firststage_thetaProbs)

BellEval = 0
function neg_likelihoodNFXP_partialMLE(param,theta)
    thetaCost = theta[1]
    RC = theta[2]
    firststage_thetaProbs = param.thetaProbs # true thetaProbs
    neg_f = - likelihoodNFXP_partialMLE(param,thetaCost,RC,firststage_thetaProbs)
    return neg_f
end
test_theta_PartialMLE = [param.thetaCost param.RC]
neg_f = neg_likelihoodNFXP_partialMLE(param, test_theta_PartialMLE)

# minimize negative likelihood
#func = TwiceDifferentiable(vars -> Log_Likelihood(x, y, vars[1:nvar], vars[nvar + 1]),
#                           ones(nvar+1); autodiff=:forward);
func_partialMLE = TwiceDifferentiable(theta_hat -> neg_likelihoodNFXP_partialMLE(param, theta_hat),
                           ones(length(test_theta_PartialMLE))); #zeros(length(theta))
# starting values are zeros
@time opt = Optim.optimize(func_partialMLE, zeros(length(test_theta_PartialMLE)))
parameters = Optim.minimizer(opt)
println("Estimated (thetaCost,RC) = ",parameters)
println("True (thetaCost, RC) = ",param.thetaCost," , ", param.RC)
# starting values are ones
@time opt = Optim.optimize(func_partialMLE, ones(length(test_theta_PartialMLE)))
parameters = Optim.minimizer(opt)
println("Estimated (thetaCost,RC) = ",parameters)
println("True (thetaCost, RC) = ",param.thetaCost," , ", param.RC)
# starting values are true values
@time opt = Optim.optimize(func_partialMLE, [param.thetaCost, param.RC])
parameters = Optim.minimizer(opt)
println("Estimated (thetaCost,RC) = ",parameters)
println("True (thetaCost, RC) = ",param.thetaCost," , ", param.RC)

#println(parameters)


function NFXP_partialMLE_MC(param::rust_struct;
                 test_MC = 1,
                 test_multistarts = 5)
    MC = param.MC
    multistarts = param.multistarts
    N = param.N
    M = param.M
    # Restore the spaces
    #KnitroExitAMPL = -10000*ones(MC,1);
    objvalNFXP = zeros(1,MC, multistarts);
    thetaCostNFXP = zeros(1,MC, multistarts);
    RCNFXP = zeros(1, MC, multistarts);
    EVNFXP = zeros(N, MC, multistarts);
    thetaProbsNFXP = zeros(M,MC, multistarts);
    #SolveTimeAMPL = zeros(MC,1);
    ObjValNFXP = zeros(MC,1);
    #IterAMPL = zeros(MC,1);
    #FunEvalAMPL = zeros(MC,1);
    #SuccessAMPL = zeros(MC,1);
    tic()
    for k = 1:test_MC
        for reps = 1:test_multistarts
            #fprintf('This is Monte Carlo run #%d out of %d\n \n', kk, MC);
            dt = MC_dt[:,:,k]
            xt = MC_xt[:,:,k]
            dx = MC_dx[:,:,k]
            #@time thetaCostAMPL[1, k, reps], RCAMPL[1,k, reps],EVAMPL[:,k, reps], thetaProbsAMPL[:,k,reps],objvalAMPL[1,k,reps] = RustBusMLETableX(param, dt, xt, dx, k, reps)
            func_partialMLE = TwiceDifferentiable(theta_hat -> neg_likelihoodNFXP_partialMLE(param, theta_hat),
                                       ones(length(test_theta_PartialMLE))); #zeros(length(theta))
            @time opt = Optim.optimize(func_partialMLE, zeros(length(test_theta_PartialMLE)))
            objvalNFXP[1,k,reps] = opt.minimum
            thetaCostNFXP[1, k, reps] = opt.minimizer[1]
            thetaProbsNFXP[:,k,reps] = param.thetaProbs # 1st stage = true
            RCNFXP[1,k, reps] = opt.minimizer[2]
            #@time sol_all = RustBusMLETableX(param, dt, xt, dx, k, reps)
            println("iteration counter: $k \n", "multistarts counter: $reps" )
        end
    end
    toc()
    open("MC$(MC)_beta$(param.beta)_thetaCostNFXP.txt", "w") do f
        write(f, "$thetaCostNFXP", "\n")
    end

    open("MC$(MC)_beta$(param.beta)_RCNFXP.txt", "w") do f
        write(f, "$RCNFXP", "\n")
    end
    open("MC$(MC)_beta$(param.beta)_thetaProbsNFXP.txt", "w") do f
        write(f, "$thetaProbsNFXP", "\n")
    end
    # Total elapsed time: 46516.19seconds
    println("SKIP [status,result] = system(strAmplSystemCall);")
    return thetaCostNFXP,RCNFXP,thetaProbsNFXP
end
@time thetaCostNFXP,RCNFXP,thetaProbsNFXP = NFXP_partialMLE_MC(param,test_MC = 1,test_multistarts = 1)
#109.763729 seconds (53.59 M allocations: 46.969 GiB, 4.13% gc time)

#--------------------------------------
#Plot surface of objective function of Partial MLE
#--------------------------------------
firststage_thetaProbs = param.thetaProbs
f = likelihoodNFXP_partialMLE(param,param.thetaCost,param.RC,firststage_thetaProbs)
grid_ind = 15
temp = zeros(Float64,grid_ind*grid_ind,3)
@time for i = 1:grid_ind
	for j = 1:grid_ind
		theta_list = [0:1:15;]
		theta_start = convert(Array{Float64,1},[i, j])
		theta_start[1] = theta_list[i]
		theta_start[2] = theta_list[j]
		temp[i+(j-1)*grid_ind,1] = theta_start[1]
		temp[i+(j-1)*grid_ind,2] = theta_start[2]
		temp[i+(j-1)*grid_ind,3] = likelihoodNFXP_partialMLE(param,theta_start[1],theta_start[2],firststage_thetaProbs)
	end
end
# 18.160824 seconds (6.32 M allocations: 7.130 GiB, 4.60% gc time)

temp_plot = Plots.plot(xlabel = "thetaCost", ylabel ="RC" )
#temp_plot = Plots.plot!(temp[:,1], temp[:,2] , temp[:,3], st=:surface)
temp_plot = Plots.plot!(temp[:,1] ,temp[:,2], -temp[:,3], st=:surface)
temp_plot = Plots.plot!(title="partial_MLE_obj_NFXP")
@show temp_plot
#savefig(temp_plot,"partial_MLE_obj_NFXP")

#=
#contour
temp_plot = Plots.plot(xlabel = "thetaCost", ylabel ="RC" )
temp_plot = Plots.plot!(temp[:,1] ,temp[:,2], -temp[:,3], st = [:contourf])
temp_plot = Plots.plot!(title="partial_MLE_obj_NFXP")
@show temp_plot
=#
##########################################################################
# Converted code of Su&Judd2012
# END
##########################################################################

###################
# NK written by sakaguchi
####################
using Printf
mutable struct rust_nk_struct
	N::Int64
	MM::Int64
	theta3::Vector{Float64}
	TM::Array{Float64,2}
	RC::Float64
	theta1::Float64
	beta::Float64
	x_grid::Vector{Float64}
	cost::Vector{Float64}
	u0::Vector{Float64}
	u1::Float64
	tol_SA::Float64
	Min_iter_SA::Int64
	Max_iter_SA::Int64
	tol_NK::Float64
	Min_iter_NK::Int64
	Max_iter_NK::Int64
	tol_ratio_NK::Float64
end

function rust_nk_struct_mod( ;N=175,
	MM=450,
	theta3=[0.0937,0.4475,0.4459,0.0127],
	beta=0.9999,
	RC=11.7257,
	theta1=2.45569,
	sqrtcost=0,
	tol_SA=1.0e-12,
	Min_iter_SA=10,
	Max_iter_SA=100,
	tol_NK=1.0e-12,
	Min_iter_NK=10,
	Max_iter_NK=100,
	tol_ratio_NK=1.0e-02)

	theta3=vcat(abs.(theta3), 1-sum(theta3)) #transition probability
	k3=length(theta3)
	TM=zeros(N,N)
	for i=1:N
		if i+k3-1<=N
	    	TM[i,i:i+k3-1]=theta3
		else
			over=i+k3-1-N
			theta3_t=theta3[1:k3-over]
			theta3_t[end]+=1-sum(theta3_t)
			TM[i,i:N]=theta3_t
		end
	end
	x_grid=Float64.(0.0:N-1)
	if sqrtcost==1
		cost=0.001*theta1.* (x_grid .^ 0.5)
	else
		cost=0.001*theta1.*x_grid
	end
	u0 = -cost
	u1 = -RC -cost[1]
	m=rust_nk_struct(N,MM,theta3,TM,RC,theta1,beta,x_grid,cost,u0,u1,tol_SA,Min_iter_SA,Max_iter_SA,tol_NK,Min_iter_NK,Max_iter_NK,tol_ratio_NK)
	return m
end



# EV(x,a)
function bellman_fullarg(u0,u1,beta,EV,TM)
	Vkeep = u0 .+ beta .* EV
	Vchange = u1 .+ beta .* EV[1]
	Vmax=maximum([maximum(Vkeep),maximum(Vchange)])
	newEV = TM * (Vmax .+ log.( exp.(Vkeep.-Vmax) .+ exp.(Vchange.-Vmax)))
	pk = 1 ./ (1 .+exp.(Vchange.-Vkeep) )
	return newEV, pk
end

function recover_EV_SA(bellman,N,tol,Max_iter,Min_iter;display=1,beta=0,tol_ratio=0)
	EV=zeros(N,1)
	# while d>=EV_tol
	supnorm=1
	convergenced=0
	pk=zeros(N,2)
	if display==1
		@printf "iter  sup-norm \n"
	end
	norms=zeros(Max_iter,2)
	for iter=1:Max_iter
	    newEV, pk = bellman(EV)
		supnorm_new = maximum( abs.( newEV .- EV ) )
		supnorm_relative=supnorm_new/supnorm
		supnorm=supnorm_new
		adj=ceil(log10(abs(maximum(newEV))))
		ltol= tol* 10^adj
		norms[iter,:]=[iter,supnorm]
		if display==1
			@printf "%4.0f   %4.15f \n" iter supnorm
		end
		if tol_ratio > 0
			if abs.(supnorm_relative-beta) < tol_ratio
				break
			end
		end
		if　supnorm<=tol || ( (iter>=Min_iter) && (supnorm < ltol) )
			convergenced=1
			break
		end
		EV=newEV
	end
	if display==1
		if convergenced==1
			println("SA Successes to convergence. Sup-norm of difeerence of EV is ",supnorm)
		else
			println("SA Fail in convergence. Sup-norm of difeerence of EV is ",supnorm)
		end
	end
	return EV,pk,norms
end


function derivatveGamma(beta,pk,TM)
	dGamma_dEV = Array(Diagonal(pk[:,1]))
	dGamma_dEV[:,1] = dGamma_dEV[:,1] .+ (1 .- pk)
  	dGamma_dEV=TM*beta*dGamma_dEV
end

function recover_EV_NK(bellman,N,TM,beta,tol_SA,Max_iter_SA,Min_iter_SA,tol_NK,Max_iter_NK,Min_iter_NK,tol_ratio_NK;display=1)
	if display==1
		println("First, calcurate starting value of EV by SA")
	end
	EV0,pk,norms_SA=recover_EV_SA(bellman,N,tol_SA,Max_iter_SA,Min_iter_SA,display=display,beta=beta,tol_ratio=tol_ratio_NK)
	EV=EV0
	convergenced=0
	supnorm=1
	if display==1
		@printf "iter  sup-norm \n"
	end
	norms_NK=zeros(Max_iter_NK,2)
	for iter=1:Max_iter_NK
		EV1, pk = bellman(EV0)
		dGamma_dEV=derivatveGamma(beta,pk,TM)
		F=Matrix(I,N,N)-dGamma_dEV
		EV=EV0 - inv(F)*(EV0-EV1)
		EV0, pk = bellman(EV)
		supnorm = maximum( abs.( EV .- EV0 ) )
		adj=ceil(log10(abs(maximum(EV0))))
		ltol= tol_NK* 10^adj
		norms_NK[iter,:]=[iter,supnorm]
		if display==1
			@printf "%4.0f   %4.15f \n" iter supnorm
		end
		if　supnorm<=tol_NK || ( (iter>=Min_iter_NK) && (supnorm < ltol) )
			convergenced=1
			break
		end
	end
	if display==1
		if convergenced==1
			println("N-K Successes to convergence in tolerance level. Sup-norm of difeerence of EV is ",supnorm)
		else
			println("N-K Fail in convergence. Sup-norm of difeerence of EV is ",supnorm)
		end
	end
	return EV,pk,norms_SA,norms_NK
end


function recoverEV_NFPA(m;NK=1,display=1)
	N=m.N
	u0=m.u0
	u1=m.u1
	beta=m.beta
	tol_SA=m.tol_SA
	Max_iter_SA=m.Max_iter_SA
	Min_iter_SA=m.Min_iter_SA
	tol_NK=m.tol_NK
	Max_iter_NK=m.Max_iter_NK
	Min_iter_NK=m.Min_iter_NK
	tol_ratio_NK=m.tol_ratio_NK
	TM=m.TM
	bellman(EV)=bellman_fullarg(u0,u1,beta,EV,TM)
	if NK==1
		EV,pk,norms_SA,norms_NK=recover_EV_NK(bellman,N,TM,beta,tol_SA,Max_iter_SA,Min_iter_SA,tol_NK,Max_iter_NK,Min_iter_NK,tol_ratio_NK,display=display)
	else
		EV,pk,norms_SA=recover_EV_SA(bellman,N,tol_SA,Max_iter_SA,Min_iter_SA,display=display)
		norms_NK=[]
	end
	return EV,pk,norms_SA,norms_NK
end

m= rust_nk_struct_mod()


function likelihoodNFXPNK_partialMLE(param::rust_struct, thetaCost::Float64, RC::Float64, firststage_thetaProbs::Array{Float64,2})
    global dt, xt, nT, indices
    N = param.N
    M = param.M
    nT = param.nT
    beta = param.beta
    nBus = param.nBus
    global PayoffDiffPrime, TransProbPrime, CbEVPrime;
    firststage_thetaProbs # 1st estimates
    #% Define parameters for cost function
    #thetaCost = theta(1);
    #thetaCost = theta[1];
    #% Define parameters and definition of transition process
    #% thetaProbs defines Markov chain
    #thetaProbs = theta(2:6);
    thetaProbs = firststage_thetaProbs # 1st estimates
    #TransProb = thetaProbs;
    TransProb =  Array{Float64,2}(undef,1,5)
    TransProb[1,:] = thetaProbs;
    #% Define replacement cost parameter
    #RC = theta(7);
    #RC = theta[7];
    #ntheta = length(theta);
    theta = param.thetatrue
    ntheta = length(theta);
    #% Use constration mapping iteration to solve the integrated Bellman equations
    #[EV, CbEV] = BellContract_SA(thetaCost, TransProb, RC);
    #---------------
    # NK version
    #---------------
    m=rust_nk_struct_mod(theta1=thetaCost,RC=RC,theta3=vec(firststage_thetaProbs))
	EV,pk,norms_SA,norms_NK=recoverEV_NFPA(m;display=0)
    Cost = zeros(N)
    CbEV = zeros(N)
    for i in 1:N
        #@NLconstraint(model, Cost[i]== sum(thetaCost[j]*x[i]^j for j in 1:2));
        Cost[i] = 0.001*thetaCost*x[i]
        CbEV[i] = - Cost[i] + beta*EV[i]
    end
    #% Let PayoffDiff[i] represent -CbEV[i] - RC + CbEV[1];
    #% this is the difference in expected payoff at x[i] between engine replacement and regular maintenance
    #PayoffDiff = -CbEV - RC + CbEV(1);
    PayoffDiff = -CbEV .- RC .+ CbEV[1];
    #% Let ProbRegMaint[i] represent 1/(1+exp(PayoffDiff[i]));
    #% this is the probability of performing regular maintenance at state x[i];
    #ProbRegMaint = 1./(1+exp(PayoffDiff));
    ProbRegMaint = 1 ./(1 .+exp.(PayoffDiff));
    #=
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%% OBJECTIVE AND CONSTRAINT DEFINITIONS
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % Define objective function: Likelihood function
    % The likelihood function contains two pieces
    % First is the likelihood that the engine is replaced given time t state in the
    data.
    % Second is the likelihood that the observed transition between t-1 and t
    % would have occurred.
    =#
    #f = 0;
    f = 0;
    #g = zeros(length(theta)+N,1);
    g = zeros(length(theta)+N,1);
    #gPayoffPrime = g;
    gPayoffPrime = g;
    #gTransProbPrime = g;
    gTransProbPrime = g;
    #dtM1Minus = [];
    dtM1Minus = [];
    #dtM1Plus = [];
    dtM1Plus = [];
    #dtMinus = [];
    dtMinus = [];
    #dtPlus = [];
    dtPlus = [];
    #for i = 1:nBus
    #=
    for i = 1:(nBus-1)
        #i=30 #test
        #dtM1Minus = find(dt(1:(nT-1),i)==0);
        dtM1Minus = findall(dt[1:(nT-1),i].==0)
        #dtM1Plus = find(dt(1:(nT-1),i)==1);
        dtM1Plus = findall(dt[1:(nT-1),i].==1);
        #dtMinus = find(dt((2:nT),i)==0)+1;
        dtMinus = findall(dt[(2:nT),i].==0).+1;
        #dtPlus = find(dt((2:nT),i)==1)+1;
        dtPlus = findall(dt[(2:nT),i].==1).+1;
        #ProbRegMaint(xt(dtPlus,i));
        #ProbRegMaint(xt(dtMinus,i));
        #TransProb( xt( dtM1Plus+1,i ) );
        #TransProb(xt(dtM1Minus +1,i)-xt(dtM1Minus,i)+1);
        #= Following parts is no meaning on Matlab??
        ProbRegMaint[convert(Int64,xt[dtPlus,i])];
        ProbRegMaint[convert(Int64,xt[dtMinus,i])];
        TransProb[ convert(Int64,xt[dtM1Plus+1,i ]) ];
        TransProb[convert(Int64,xt[dtM1Minus+1,i]-xt[dtM1Minus,i]+1)];
        =#
        #% Compute the value of the likelihood function
        #=
        f = f -( sum( log( 1-ProbRegMaint(xt(dtPlus,i))))...
        + sum( log( ProbRegMaint(xt(dtMinus,i)))) ...
        + sum( log( TransProb( xt( dtM1Plus +1,i ) ) ))...
        + sum( log( TransProb(xt(dtM1Minus +1,i)-xt(dtM1Minus,i)+1))) );
        =#
        f1 = sum( log.( 1 .-ProbRegMaint[convert(Vector{Int64},xt[dtPlus,i])]))
        f2 = sum( log.( ProbRegMaint[convert(Vector{Int64},xt[dtMinus,i])]))
        f3 = sum( log.( TransProb[convert(Vector{Int64}, xt[dtM1Plus.+1 ,i ]) ] ))
        f4 = sum( log.( TransProb[convert(Vector{Int64}, xt[dtM1Minus.+1, i]-xt[dtM1Minus,i].+1)]))
        f = f - ( f1 + f2 + f3 + f4 );
        println(f)
        if f == NaN
            break
        end
        #% Compute the gradient of the likelihood function
        println("Compute the gradient of the likelihood function")
        #if nargout > 1
            #d1 = PayoffDiffPrime(:,xt(dtPlus,i))*ProbRegMaint(xt(dtPlus,i)) ;
            d1 = PayoffDiffPrime[:,convert(Int64,xt[dtPlus,i])]*ProbRegMaint[xt[dtPlus,i]] ;
            #d2 = - PayoffDiffPrime(:,xt(dtMinus,i))*( 1-ProbRegMaint(xt(dtMinus,i)));
            d2 = - PayoffDiffPrime[:,convert(Int64,xt[dtMinus,i])]*( 1-ProbRegMaint[xt[dtMinus,i]]);
            #d3 = TransProbPrime(:, xt( dtM1Plus +1,i ))*(1./TransProb( xt( dtM1Plus+1,i ) ));
            d3 = TransProbPrime[:, convert(Int64,xt[dtM1Plus +1,i])]*(1./TransProb[xt[dtM1Plus+1,i ]]);
            #d4 = TransProbPrime(:,xt(dtM1Minus+1,i)-xt(dtM1Minus,i)+1)*(1./TransProb( xt(dtM1Minus+1,i)-xt(dtM1Minus,i)+1 ));
            d4 = TransProbPrime[:,xt[dtM1Minus+1,i]-xt[dtM1Minus,i]+1]*(1./TransProb[xt[dtM1Minus+1,i]-xt[dtM1Minus,i]+1 ]);
            gPayoffPrime = gPayoffPrime - (d1+d2);
            gTransProbPrime = gTransProbPrime - (d3+d4);
        #end
    end
    =#
    # transformed version from MPEC
    Cost = zeros(N)
    CbEV = zeros(N)
    PayoffDiff = zeros(N)
    ProbRegMaint = zeros(N)
    for i in 1:N
        #@NLconstraint(model, Cost[i]== sum(thetaCost[j]*x[i]^j for j in 1:2));
        Cost[i] = 0.001*thetaCost*x[i]
        CbEV[i] = - Cost[i] + beta*EV[i]
    end
    for i in 1:N
        PayoffDiff[i] = -CbEV[i] - RC + CbEV[1];
        ProbRegMaint[i] =  1/(1+exp(PayoffDiff[i]));
    end
    RegMaint_term = sum(sum(log(dt[t,b]*(1-ProbRegMaint[convert(Int64,xt[t,b])])
          + (1-dt[t,b])*ProbRegMaint[convert(Int64,xt[t,b])]) for t=2:nT) for b=1:nBus)
    #+ sum {t in 2..nT, b in B} log(dt[t-1,b]*(thetaProbs[xt[t,b]-1+1])
    #                               + (1-dt[t-1,b])*(thetaProbs[xt[t,b]-xt[t-1,b]+1]));
    thetaProbs_term = sum(sum(log(dt[t-1,b]*(thetaProbs[convert(Int64, min(xt[t,b],4)-1+1)]) #thetaProbs[xt[t,b]-1+1]
          + (1-dt[t-1,b])*(thetaProbs[convert(Int64, max(xt[t,b]-xt[t-1,b],0)+1)])) for t=2:nT) for b=1:nBus)
    f = RegMaint_term + thetaProbs_term

    println("Continue to compute the gradient of the likelihood function\n")
    println("No hessian\n")
    println("Likelihood : ", f)
    #=
    #% Continue to compute the gradient of the likelihood function
    if nargout > 1
        gPayoffPrimetheta = gPayoffPrime(1:ntheta);
        gPayoffPrimeEV = gPayoffPrime(ntheta+1:end);
        gTransProbPrimetheta = gTransProbPrime(1:ntheta);
        s1 = exp(CbEV(indices));
        s2 = exp(-RC+CbEV(1));
        s = s1 + s2;
        logs = log(s);
        Rprime = zeros(1,ntheta+N);
        Rprime(ntheta)=-1;
        Rprime(ntheta+1)=beta;
        d1 = ((CbEVPrime.*repmat(exp(CbEV),1,ntheta + N) + exp(-RC+CbEV(1))*repmat(Rprime,N+M,1)))./(repmat(exp(CbEV)+exp(-RC+CbEV(1)),1,ntheta + N));
        sum1 = reshape(sum(reshape(d1(indices',:) .*
        repmat(repmat(TransProb,N,1),1,ntheta + N),M,N, ntheta + N )),N,ntheta + N);
        sum2 = logs*TransProbPrime';
        TPrime = sum1 + sum2;
        EVPrime = [zeros(N,ntheta) eye(N)];
        dTdtheta = TPrime(:,1:ntheta);
        dTdEV = TPrime(:,(ntheta+1):ntheta+N);
        gNFXP = dTdtheta'*(inv(eye(N)-dTdEV))'*gPayoffPrimeEV + gPayoffPrimetheta +gTransProbPrimetheta;
    end
    if nargout > 2
        h=[];
    end
    =#
    #return f, gNFXP, h
    return f
end


firststage_thetaProbs = param.thetaProbs
f = likelihoodNFXPNK_partialMLE(param,param.thetaCost,param.RC,firststage_thetaProbs)

BellEval = 0
function neg_likelihoodNFXPNK_partialMLE(param,theta)
    thetaCost = theta[1]
    RC = theta[2]
    firststage_thetaProbs = param.thetaProbs # true thetaProbs
    neg_f = - likelihoodNFXPNK_partialMLE(param,thetaCost,RC,firststage_thetaProbs)
    return neg_f
end
test_theta_PartialMLE = [param.thetaCost param.RC]
neg_f = neg_likelihoodNFXPNK_partialMLE(param, test_theta_PartialMLE)

# minimize negative likelihood
#func = TwiceDifferentiable(vars -> Log_Likelihood(x, y, vars[1:nvar], vars[nvar + 1]),
#                           ones(nvar+1); autodiff=:forward);
func_partialMLE = TwiceDifferentiable(theta_hat -> neg_likelihoodNFXPNK_partialMLE(param, theta_hat),
                           ones(length(test_theta_PartialMLE))); #zeros(length(theta))
# starting values are zeros
@time opt = Optim.optimize(func_partialMLE, zeros(length(test_theta_PartialMLE)))
parameters = Optim.minimizer(opt)
println("Estimated (thetaCost,RC) = ",parameters)
println("True (thetaCost, RC) = ",param.thetaCost," , ", param.RC)
# starting values are ones
@time opt = Optim.optimize(func_partialMLE, ones(length(test_theta_PartialMLE)))
parameters = Optim.minimizer(opt)
println("Estimated (thetaCost,RC) = ",parameters)
println("True (thetaCost, RC) = ",param.thetaCost," , ", param.RC)
# starting values are true values
@time opt = Optim.optimize(func_partialMLE, [param.thetaCost, param.RC])
parameters = Optim.minimizer(opt)
println("Estimated (thetaCost,RC) = ",parameters)




### Per Period Returns Function
function payoff(param::rust_struct, thetaCost::Float64, RC::Float64)
    N = param.N
    x = collect(1:N)' # Generate State Space range, i.e. [1, 2, 3, 4, ...]
    pi_0 = - 0.001 * thetaCost * x # Utility from not replacing
    pi_1 = - RC * ones(1, N) # Utility from replacing
    U = vcat(pi_0, pi_1) # Utility matrix
    return U
end
test_thetaProbs = param.thetaProbs[:] # test (and true)
test_thetaCost = 1.0
test_RC = 10.0
payoff(param, test_thetaCost, test_RC) # test
### Transition Probabilities
function transition_probs(param::rust_struct, thetaProbs::Vector{Float64})
    t = param.M #
    N = param.N
    ttmp = zeros(N - t, N) # Transition Probabilities
    for i in 1:N - t
        for j in 0:t-1
            ttmp[i, i + j] = thetaProbs[j+1]
        end
    end
    atmp = zeros(t,t) # Absorbing State Probabilities
    for i in 0:t - 1
        atmp[i+ 1,:] = [zeros(1,i) thetaProbs[1:t - i - 1]' ( 1 - sum(thetaProbs[1:t- i - 1]) ) ]
    end
    return [ttmp ; zeros(t, N - t) atmp]
end;
transition_probs(param, test_thetaProbs) # test

## Social Surplus function
function ss(param::rust_struct, EV::Array{Float64,1}, thetaCost::Float64, RC::Float64)
    N = param.N
    beta = param.beta
    payoff_list = payoff(param, thetaCost, RC)
    ss_val = (  exp.( payoff_list[1,:] + beta * EV - EV) +       # i=0
                exp.( payoff_list[2,:] + beta * EV[1] * ones(N,1) - EV) )    # i=1
    return EV + log.(ss_val)
end;
ss(param, EV, test_thetaCost, test_RC) # test
### Contraction Mapping
function contraction_mapping(param::rust_struct, thetaProbs::Any, thetaCost::Float64, RC::Float64)
    N = param.N
    P = transition_probs(param, thetaProbs) # Transition Matrix (K x K)
    eps_cp = 1 # Set epsilon to something greater than 0
    EV = ones(N,1) # initialized
    iter = 1
    while eps_cp > .000001
        EV1 = P * ss(param, EV, thetaCost, RC) # updated EV
        eps_cp = maximum(abs.(EV1 - EV))
        println("EV1-EV = ",eps_cp)
        println("iter = ",iter)
        EV = EV1
        iter += 1
    end
    return EV
end;
EV_NFXP = contraction_mapping(param, param.thetaProbs[:], param.thetaCost, param.RC) # test
@time EV_MPEC, thetaProbs = RustBusMLETableXSolveEV(param::rust_struct)
# Alomost same as previous EV (in ftn of `RustBusMLETableXSolveEV`)
Plots.plot([1:1:param.N], EV_NFXP, color = :red, title="EV_NFXP vs EV_MPEC")
Plots.plot!([1:1:param.N], EV_MPEC, color = :blue,line = (:dashdot))
println("Deviation between EV_NFXP and EV_MPEC : ",sum(EV_NFXP.-EV_MPEC))
### Choice Probabilities
############################
# Again, overflow is an issue, so the maximum value of EV
# is subtracted from the exponents in the numerator and denominator.
# This is equivalent to multiplying through by 1 and resolves the overflow.
#############################
function choice_prob(param::rust_struct, EV::Vector{Float64},thetaCost::Float64, RC::Float64)
    N = param.N
    beta = param.beta
    max_EV = maximum(EV) * ones(N,1)
    payoff_list = payoff(param, thetaCost, RC)
    enum = exp.( payoff_list[1,:] + beta *  EV - max_EV)
    denom = ( exp.( payoff_list[1, :] + beta *  EV - max_EV) +
        exp.( payoff_list[2,:] + beta * EV[1] * ones(N,1) - max_EV ) )
    P_k = enum ./ denom
    return P_k
end;
choice_prob(param, EV_NFXP, test_thetaCost, test_RC)
choice_prob(param, EV_MPEC, test_thetaCost, test_RC)

### Partial Log-Likelihood
function partial_LL(param::rust_struct, EV::Array{Float64,1},thetaCost::Float64, RC::Float64, MC_id::Int64)
    global MC_dt, MC_xt
    decision_obs = MC_dt[:,:,MC_id]# data.endog
    state_obs = MC_xt[:,:,MC_id]#data.exog
    cp_tmp = choice_prob(param, EV, thetaCost, RC)
    relevant_probs = [ cp_tmp[convert(Int, i)] for i in state_obs ] # ?
    p_ll = [ if decision == 0 log(r_p) else log(1 - r_p) end for (decision, r_p) in zip(decision_obs, relevant_probs)]
    println("partial_LL = ",-sum(p_ll))
    return -sum(p_ll)
end
MC_id = 1
partial_LL(param, EV_NFXP[:], test_thetaCost, test_RC, MC_id)
### Log-Likelihood
function objFunc(param::rust_struct, theta, thetaProbs_1st_stage::Any, MC_id::Int64)
    thetaCost = theta[1] # mutable struct change is OK?
    RC = theta[2]
    EV_NFXP = contraction_mapping(param, thetaProbs_1st_stage, thetaCost, RC)
    pll = partial_LL(param, EV_NFXP[:],thetaCost,RC, MC_id)
    return pll
end
# solve for MLE
firststage_thetaProbs = param.thetaProbs[:]
objFunc_for_Optim = TwiceDifferentiable(theta_hat -> objFunc(param, theta_hat, firststage_thetaProbs, MC_id),
                           ones(length(test_theta_PartialMLE)));
@time @show opt = Optim.optimize(objFunc_for_Optim, zeros(length(test_theta_PartialMLE)))
#1266.258673 seconds
parameters_NFP = Optim.minimizer(opt)
println("NFP Estimated (thetaCost,RC) =\n ",parameters_NFP)
println("True (thetaCost, RC) = ", param.thetaCost," , ", param.RC)
println("MPEC jointly Estimated:(thetaCost,[thetaProbs],RC) =\n ", parameters_MPEC)
println("true parameters: ", param.thetatrue)


firststage_thetaProbs = param.thetaProbs
grid_ind = 10
temp = zeros(Float64,grid_ind*grid_ind,3)
for i = 1:grid_ind
	for j = 1:grid_ind
		theta_list = [0:2:20;]
		theta_start = convert(Array{Float64,1},[i, j])
		theta_start[1] = theta_list[i]
		theta_start[2] = theta_list[j]
		temp[i+(j-1)*grid_ind,1] = theta_start[1]
		temp[i+(j-1)*grid_ind,2] = theta_start[2]
        EV_NFXP = contraction_mapping(param, vec(firststage_thetaProbs), theta_start[1], theta_start[2])
        temp[i+(j-1)*grid_ind,3] = partial_LL(param, EV_NFXP[:],theta_start[1],theta_start[2], MC_id)
	end
end

temp_plot = Plots.plot(ylabel ="RC", xlabel = "thetaCost" )
#temp_plot = Plots.plot!(temp[:,1], temp[:,2] , temp[:,3], st=:surface)
temp_plot = Plots.plot!(temp[:,1], temp[:,2] , temp[:,3], st=:surface)
temp_plot = Plots.plot!(title="partial_MLE_obj_NFXP_ponder")
@show temp_plot
savefig(temp_plot,"partial_MLE_obj_ponder_ponder")


==> main/pastfiles/05_1_estimate_risk_aversion_lu_perrigne.R <==
rm(list = ls())
library(magrittr)
# load data and function ----
# contract_and_transaction_data2012Q2_2022Q4 <-
#   readRDS("output/contract_and_felling_transaction_data_2012Q2_2022Q4.rds")
contract_data2012Q2_2022Q4_more_than_two_bidders <-
  readRDS("output/contract_data2012Q2_2022Q4_more_than_two_bidders.rds")
compute_fh_sealed <- function(target_bid) {
  values <- rep(NA,length(target_bid))
  # make kernel regression in advance
  kernel_hb <- statip::densityfun(target_bid)
  # compute CDF and PDF, then compute value
  for (i in 1:length(target_bid)) {
    H_hat <- mean(target_bid < target_bid[i])
    h_hat <- kernel_hb(target_bid[i])
    values[i] <- target_bid[i] + H_hat/h_hat
  }
  return(values)
}
compute_Fv_sealed <- 
  function(
    v, 
    MLE_est, 
    target_bid, 
    covariate_z
    ){
    temp_hv <-
      compute_cdf_hv(
        v, 
        MLE_est, 
        target_bid, 
        covariate_z
        )
    cdf <-
      temp_hv^(1/2)
    return(cdf)
    }
compute_fv_sealed <- 
  function(
    v, 
    MLE_est, 
    target_bid, 
    kernel_hv_sealed_two_bidders, 
    covariate_z
    ){
    temp_hv <-
      compute_cdf_hv(
        v, 
        MLE_est, 
        target_bid, 
        covariate_z
        )
    temp_kernel <-
      kernel_hv_sealed_two_bidders(v)
    dens <- 
      ((temp_hv)^((1/2)-1)*temp_kernel)/2
    return(dens)
  }
compute_Fv_oral <- 
  function(
    v, 
    MLE_est, 
    target_bid, 
    covariate_z
    ){
    temp_hv <-
      compute_cdf_hv(
        v, 
        MLE_est, 
        target_bid, 
        covariate_z
      )
    cdf <- 
      1 - 
      sqrt(1 - temp_hv)
    return(cdf)
  }
compute_fv_oral <- 
  function(
    v,
    MLE_est, 
    target_bid, 
    kernel_hv_oral_two_bidders
    ){
    temp_kernel <-
      kernel_hv_oral_two_bidders(v)
    temp_Fv <-
      compute_Fv_oral(
        v, 
        MLE_est, 
        target_bid,
        covariate_z
        )
    pdf <- 
      (temp_kernel)/(2*(1-temp_Fv))
    return(pdf)
  }
compute_inv_Fv_oral <- 
  function(
    cdf, 
    MLE_est, 
    target_bid, 
    covariate_z
    ){
    root <-
      stats::uniroot(
      function(x) 
        compute_Fv_oral(
          x, 
          MLE_est, 
          target_bid, 
          covariate_z
          ) - cdf,
      lower = 0,
      upper = 100^100)$root
    return(root)
    }
compute_cdf_hv <- 
  function(
    v, 
    MLE_est, 
    target_bid, 
    covariate_z
    ){
    cdf <- 
      EnvStats::plnormTrunc(
        v, 
        meanlog = sum(MLE_est$solution[1]*covariate_z[1]),
        sdlog = sum(MLE_est$solution[2]*covariate_z[1]),
        max = max(target_bid)
      )
    return(cdf)
  }
### Define MLE function (log-normal)
obj_mle <- 
  function(
    par, 
    target_data_oral
    ){
    mean <- 
      par[1]*target_data_oral$auction_reserve_price
    #+ par[3]*oral_bid$auction_contract_term 
    #+ par[5]*oral_bid$auction_actual_total_mbf_cut
    var <- 
      par[2]*target_data_oral$auction_reserve_price 
    #+ par[4]*oral_bid$auction_contract_term 
    #+ par[6]*oral_bid$auction_actual_total_mbf_cut
    LL <- 
      -sum(
        log(
          EnvStats::dlnormTrunc(
            target_data_oral$auction_highest_bid,
            meanlog = mean,
            sdlog = var,
            max = max(target_data_oral$auction_highest_bid)
          )
        )
      )
    return(LL)
  }

## auction data ----

## sealed bid auction ----
data_sealed <- 
  contract_data2012Q2_2022Q4_more_than_two_bidders %>%
  dplyr::filter(auction_format == "Sealed") %>%
  dplyr::select(
    auction_id,
    auction_num_of_active_bidders,
    auction_highest_bid,
    auction_second_highest_bid,
    auction_reserve_price,
    auction_contract_term,
    auction_actual_total_mbf_cut
  )
data_sealed_two_bidders_with_covariates <- 
  data_sealed %>% 
  dplyr::filter(auction_num_of_active_bidders == 2)
bid_higest_second_sealed_two_bidders_with_covariates <- 
  data_sealed_two_bidders_with_covariates %>% 
  dplyr::select(
    auction_highest_bid,
    auction_second_highest_bid
  )
bid_higest_second_sealed_two_bidders_with_covariates <- 
  as.vector(as.matrix(bid_higest_second_sealed_two_bidders_with_covariates))
bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile <-
  bid_higest_second_sealed_two_bidders_with_covariates[
    bid_higest_second_sealed_two_bidders_with_covariates > 
      quantile(
        bid_higest_second_sealed_two_bidders_with_covariates, 
        0.05
      ) &
      bid_higest_second_sealed_two_bidders_with_covariates <
      quantile(
        bid_higest_second_sealed_two_bidders_with_covariates, 
        0.95
      )
  ]
covariate_z_sealed <- 
  c(
    quantile(data_sealed_two_bidders_with_covariates$auction_reserve_price, 0.51),
    mean(data_sealed_two_bidders_with_covariates$auction_contract_term),
    mean(data_sealed_two_bidders_with_covariates$auction_actual_total_mbf_cut)
  )
## oral bid auction ----
data_oral <- 
  contract_data2012Q2_2022Q4_more_than_two_bidders %>%
  dplyr::filter(auction_format == "Oral") %>%
  #dplyr::filter(auction_reserve_price < 1e+06) %>% # control for reserve price
  dplyr::select(
    c(
      auction_id,
      auction_num_of_active_bidders,
      auction_highest_bid
    )
  )
data_oral_two_bidders_with_covariates <- 
  contract_data2012Q2_2022Q4_more_than_two_bidders %>%
  dplyr::filter(auction_format == "Oral") %>%
  dplyr::filter(auction_num_of_active_bidders == 2) %>% # control for reserve price
  dplyr::select(
    auction_id,
    auction_num_of_active_bidders,
    auction_highest_bid,
    auction_reserve_price,
    auction_contract_term,
    auction_actual_total_mbf_cut
  ) %>% 
  # drop outlier
  dplyr::filter(
    auction_highest_bid > 
      quantile(
        auction_highest_bid, 
        0.07)
  )

# estimation ----

## GPV without covariates for reference ----
if(1 == 0){
  ### estimate highest value ----
  highest_bid_sealed_two_bidders <-
    data_sealed_two_bidders_with_covariates %>% 
    dplyr::select(auction_highest_bid)
  highest_bid_sealed_two_bidders <-
    as.vector(as.matrix(highest_bid_sealed_two_bidders))
  h_values <- 
    compute_fh_sealed(highest_bid_sealed_two_bidders)
  ### get distribution of value ----
  cdf_hv_sealed_two_bidders <- 
    ecdf(h_values)
  kernel_hv_sealed_two_bidders <- 
    statip::densityfun(h_values)
  
  ### estimate CDF of highest value ----
  highest_bid_oral_two_bidders <-
    data_oral_two_bidders_with_covariates %>% 
    dplyr::select(auction_highest_bid)
  highest_bid_oral_two_bidders <-
    as.vector(as.matrix(highest_bid_oral_two_bidders))
  cdf_hv_oral_two_bidders <- 
    ecdf(highest_bid_oral_two_bidders)
  kernel_hv_oral_two_bidders <- 
    statip::densityfun(highest_bid_oral_two_bidders)
}


## lu and perrigne (2008) ----

### step 1: get cdf of oral highest value in parametric specification ----
pars <- 
  c(1e-4,1e-5)
MLE_est_oral_two_bidders_with_covariates <-
  nloptr::nloptr(
    x0 = pars,
    eval_f = obj_mle,
    target_data_oral = data_oral_two_bidders_with_covariates,
    lb = c(0,0),
    ub = c(100,100),
    opts = 
      list(
        "algorithm"="NLOPT_LN_BOBYQA",
        "xtol_rel"=1.0e-8
      )
  )

### step 2: get bid dist from sealed bid ----
# In case N = 2, we use info of "all" bids (incl. second highest bid)
# bids in "sealed-bid" auction
cdf_bid_higest_second_sealed_two_bidders_with_covariates <- 
  ecdf(bid_higest_second_sealed_two_bidders_with_covariates)
cdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile <- 
  cdf_bid_higest_second_sealed_two_bidders_with_covariates(
    bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile
  )
pdf_bid_higest_second_sealed_two_bidders_with_covariates <- 
  statip::densityfun(bid_higest_second_sealed_two_bidders_with_covariates)
pdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile <- 
  pdf_bid_higest_second_sealed_two_bidders_with_covariates(
    bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile
  )
### step 3 compute vhat = F^(-1)(G(b)) (lu perrigne) ----
v_hat_two_bidders_with_covariates_5_95_quantile <-
  sapply(
    cdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile,
    compute_inv_Fv_oral,
    MLE_est = MLE_est_oral_two_bidders_with_covariates, 
    covariate_z = covariate_z_sealed,
    target_bid = bid_higest_second_sealed_two_bidders_with_covariates
    )
v_hat_minus_bid <-
  v_hat_two_bidders_with_covariates_5_95_quantile -
  bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile
component_of_lambda_inv <-
  (cdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile/
     pdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile)*
  (1/(2-1))

### step 4 : get lambda from CRRA specification ----
CRRA_theta_hat <-
  mean(
    (2-1) *
      v_hat_minus_bid * 
      pdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile/
      cdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile
  )

CRRA_theta_hat

# test plot ----

plot(v_hat_minus_bid,
     component_of_lambda_inv)
# save ----
# 1st step
saveRDS(MLE_est_oral_two_bidders_with_covariates,
        file = "output/MLE_est_oral_two_bidders_with_covariates.rds")
# 2nd step
saveRDS(bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile,
        file = "output/bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile.rds")
saveRDS(pdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile,
        file = "output/pdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile.rds")
saveRDS(cdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile,
        file = "output/cdf_bid_higest_second_sealed_two_bidders_with_covariates_5_95_quantile.rds")
# 3rd step
saveRDS(v_hat_two_bidders_with_covariates_5_95_quantile,
        file = "output/v_hat_two_bidders_with_covariates_5_95_quantile.rds")


==> main/pastfiles/05_parametric_mle_paarsh.R <==
rm(list = ls())
library(magrittr)
# load data
contract_and_transaction_data2012Q2_2022Q4 <-
  readRDS("output/contract_and_felling_transaction_data_2012Q2_2022Q4.rds")
# auction data ----
contract_data2012Q2_2022Q4_for_output <-
  contract_and_transaction_data2012Q2_2022Q4 %>% 
  dplyr::filter(
    auction_highest_bid > 0 
  ) %>% 
  dplyr::distinct(
    auction_id,
    .keep_all = TRUE
  ) %>% 
  dplyr::mutate(
    `Num of qualified bidders` =
      auction_num_of_qualified_bidders,
    `Num of potential bidders` = 
      number_of_potential_bidders,
    `Num of active bidders` =
      auction_num_of_active_bidders,
    `Entry rate` = 
      auction_num_of_active_bidders/
      number_of_potential_bidders,
    `Reserve price` = 
      auction_reserve_price,
    `Winning bid: $B_{1}$` = 
      ifelse(is.na(auction_highest_bid) == 1, 
             NA,
             auction_highest_bid),
    `Second highest bid: $B_{2}$` = 
      ifelse(is.na(auction_second_highest_bid) == 1|
               auction_second_highest_bid == 0, 
             NA,
             auction_second_highest_bid),
    `Bid ratio: $B_{2}/B_{1}$` =
      ifelse(is.na(auction_second_highest_bid/auction_highest_bid) == 1|
               auction_second_highest_bid/auction_highest_bid == 0,
             NA,
             auction_second_highest_bid/auction_highest_bid)
  ) 

# Oral auction ----
oral_bid <- 
  contract_data2012Q2_2022Q4_for_output %>%
  dplyr::filter(auction_format == "Oral") %>%
  dplyr::select(c("auction_id",
                  "auction_num_of_active_bidders",
                  "auction_highest_bid",
                  "auction_reserve_price",
                  "number_of_potential_bidders"
                  )) %>% 
  dplyr::mutate(
    dummy_single_bidder =
      ifelse(
        auction_num_of_active_bidders == 1,
        1,
        0
      )
  )

auction_highest_bid <-
  oral_bid$auction_highest_bid

potential_number_of_bidder <-
  oral_bid$number_of_potential_bidders
reserve_price <-
  oral_bid$auction_reserve_price
dummy_single_bidder <-
  oral_bid$dummy_single_bidder



loglik <- 
  function(theta){
    F_V <-
      stats::dweibull(
        reserve_price, 
        shape = theta[1], 
        scale = 1e6, 
        log = FALSE
      )
    f_V <-
      stats::dweibull(
        auction_highest_bid, 
        shape = theta[1], 
        scale = 1e6, 
        log = FALSE
      )
    likelihood_for_single_bidder <-
      (potential_number_of_bidder *
         (F_V)^(potential_number_of_bidder - 1) *
         (1 - F_V)
      )/(1 - F_V^potential_number_of_bidder)
    likelihood_for_multiple_bidder <-
      (potential_number_of_bidder *
         (1 + potential_number_of_bidder) *
         (F_V)^(potential_number_of_bidder - 2) *
         (1 - F_V) *
         f_V
      )/(1 - F_V^potential_number_of_bidder)
    
    loglikelihood_individual <-
      dummy_single_bidder * 
      log(likelihood_for_single_bidder) + 
      (1 - dummy_single_bidder) *
      log(likelihood_for_multiple_bidder)
    log_likelihood <-
      sum(loglikelihood_individual)
    return(log_likelihood)
}

a <- 
  maxLik::maxLik(
    loglik, 
    start = c(1), 
    control = list(printLevel=2)
    )
summary( a )

cdf_with_reserve_price <-
  function(
  v_vec
  ){
  cdf <-
    pweibull(v_vec, 
             shape = a$estimate, 
             scale = 1e6, 
             log = FALSE
    )
  return(cdf)
}
v_vec <-
  seq(from=0, to = 0.5e+7, by = max(0.5e+7)/1000)
plot(v_vec/1e6, cdf_with_reserve_price(v_vec),
     xlab = "value", ylab = "CDF", 
     main = "CDF in oral with reserve price",
     type = "l")

==> main/pastfiles/05sub_test_gpv.R <==
rm(list = ls())
library(magrittr)
# load data
contract_and_transaction_data2012Q2_2022Q4 <-
  readRDS("output/contract_and_felling_transaction_data_2012Q2_2022Q4.rds")

# auction data ----
contract_data2012Q2_2022Q4_for_output <-
  contract_and_transaction_data2012Q2_2022Q4 %>% 
  dplyr::filter(
    auction_highest_bid > 0 & 
      auction_num_of_active_bidders > 1
  ) %>% 
  dplyr::distinct(
    auction_id,
    .keep_all = TRUE
  ) %>% 
  dplyr::mutate(
    `Num of qualified bidders` =
      auction_num_of_qualified_bidders,
    `Num of potential bidders` = 
      number_of_potential_bidders,
    `Num of active bidders` =
      auction_num_of_active_bidders,
    `Entry rate` = 
      auction_num_of_active_bidders/
      number_of_potential_bidders,
    `Reserve price` = 
      auction_reserve_price,
    `Winning bid: $B_{1}$` = 
      ifelse(is.na(auction_highest_bid) == 1, 
             NA,
             auction_highest_bid),
    `Second highest bid: $B_{2}$` = 
      ifelse(is.na(auction_second_highest_bid) == 1|
               auction_second_highest_bid == 0, 
             NA,
             auction_second_highest_bid),
    `Bid ratio: $B_{2}/B_{1}$` =
      ifelse(is.na(auction_second_highest_bid/auction_highest_bid) == 1|
               auction_second_highest_bid/auction_highest_bid == 0,
             NA,
             auction_second_highest_bid/auction_highest_bid)
  ) 

# NON-PARAMETRIC ESTIMATION ----
## Sealed bid auction ----
sealed_bid <- 
  contract_data2012Q2_2022Q4_for_output %>%
  dplyr::filter(auction_format == "Sealed") %>%
  dplyr::select(
    c(
      "auction_id",
      "auction_num_of_active_bidders",
      "auction_highest_bid",
      "auction_second_highest_bid",
      "auction_reserve_price",
      "auction_contract_term",
      "auction_actual_total_mbf_cut"
      )
    )
### estimate highest value ----
fh_sealed_bid <- function(bids) {
  values <- rep(NA,length(bids))
  # make kernel regression in advance
  kernel_hb <- statip::densityfun(bids)
  # compute CDF and PDF, then compute value
  for (i in 1:length(bids)) {
    H_hat <- mean(bids < bids[i])
    h_hat <- kernel_hb(bids[i])
    values[i] <- bids[i] + H_hat/h_hat
  }
  return(values)
}
bids <- 
  sealed_bid[
    sealed_bid$auction_num_of_active_bidders==2,
    c("auction_highest_bid")
    ]
bids <-
  as.vector(as.matrix(bids))
h_values <- 
  fh_sealed_bid(bids)

### get distribution of value ----
cdf_hv <- 
  ecdf(h_values)
kernel_hv <- 
  statip::densityfun(h_values)

Fv_sealed <- function(v){
  cdf <-
    (cdf_hv(v))^(1/2)
  return(cdf)
}

fv_sealed <- function(v){
  dens <- 
    ((cdf_hv(v))^((1/2)-1)*kernel_hv(v))/2
  return(dens)
}

## Oral bid auction ----
oral_bid <- 
  contract_data2012Q2_2022Q4_for_output %>%
  dplyr::filter(auction_format == "Oral") %>%
  #dplyr::filter(auction_reserve_price < 1e+06) %>% # control for reserve price
  dplyr::select(
    c(
      "auction_id",
      "auction_num_of_active_bidders",
      "auction_highest_bid"
      )
    )
### estimate CDF of highest value ----
bids <- 
  oral_bid[
    oral_bid$auction_num_of_active_bidders==2,
    c("auction_highest_bid")
    ]
bids <-
  as.vector(as.matrix(bids))
cdf_hv <- 
  ecdf(bids)
kernel_hv <- 
  statip::densityfun(bids)
## recover CDF of value with order statistics ---
Fv_oral <- function(v){
  cdf <- 1-sqrt(1-cdf_hv(v))
  return(cdf)
}

## recover PDF of value with order statistics ---
fv_oral <- function(v){
  pdf <- 
    (kernel_hv(v))/(2*(1-Fv_oral(v)))
  return(pdf)
}

### value plot ----
v_vec <- 
  seq(
    from=0,
    to = max(bids),
    by = 5000
    )
plot(v_vec,
     Fv_sealed(v_vec),
     xlab = "value",
     ylab = "CDF", 
     main = "CDF in sealed auction (N=2)",
     type = "l"
     )
plot(v_vec,
     Fv_oral(v_vec),
     xlab = "value",
     ylab = "CDF", 
     main = "CDF in oral auction (N=2)", 
     type = "l",
     ylim=c(0,1),
     col = 1
     )
par(new=T)
plot(v_vec,
     cdf_hv(v_vec),
     xlab = "value",
     ylab = "CDF", 
     type = "l",
     ylim=c(0,1),
     col = 2
     )
plot(v_vec,
     fv_sealed(v_vec),
     xlab = "value",
     ylab = "density",
     main = "value in sealed auction (N=2)",
     type = "l"
     )
plot(v_vec, fv_oral(v_vec),
     xlab = "value",
     ylab = "density", 
     main = "value in oral auction (N=2)", 
     type = "l"
     )

# PARAMETRIC ESTIOMATION ----
## Oral bid auction data with covariates ----
oral_bid <- 
  contract_data2012Q2_2022Q4_for_output %>%
  dplyr::filter(auction_format == "Oral") %>%
  dplyr::filter(auction_num_of_active_bidders == 2) %>% # control for reserve price
  dplyr::select(
    c(
      "auction_id",
      "auction_num_of_active_bidders",
      "auction_highest_bid",
      "auction_reserve_price",
      "auction_contract_term",
      "auction_actual_total_mbf_cut"
      )
    )

oral_bid <-
  oral_bid[oral_bid$auction_highest_bid >
             quantile(oral_bid$auction_highest_bid, 
                      0.07),]

## estimate CDF of highest value in parametric specification ----
### Define MLE function (log-normal) ----
obj <- function(par){
  mean <- 
    par[1]*oral_bid$auction_reserve_price
  #+ par[3]*oral_bid$auction_contract_term 
  #+ par[5]*oral_bid$auction_actual_total_mbf_cut
  var <- 
    par[2]*oral_bid$auction_reserve_price 
  #+ par[4]*oral_bid$auction_contract_term 
  #+ par[6]*oral_bid$auction_actual_total_mbf_cut
  LL <- 
    -sum(
      log(
        EnvStats::dlnormTrunc(
          oral_bid$auction_highest_bid,
          meanlog = mean,
          sdlog = var,
          max = max(bids)
          )
        )
      )
  return(LL)
}
### Estimation ----
pars <- 
  c(1e-4,1e-5)
MLE_est <-
  nloptr::nloptr(
    x0 = pars,
    eval_f = obj,
    lb = c(0,0),
    ub = c(100,100),
    opts = 
      list(
        "algorithm"="NLOPT_LN_BOBYQA",
        "xtol_rel"=1.0e-8
        )
    )

### CDF of highest bid conditional on covariates
z <- 
  c(
    quantile(sealed_bid$auction_reserve_price, 0.51),
    mean(sealed_bid$auction_contract_term),
    mean(sealed_bid$auction_actual_total_mbf_cut)
    )

cdf_hv <- function(v){
  cdf <- 
    EnvStats::plnormTrunc(
      v, 
      meanlog = sum(MLE_est$solution[1]*z[1]),
      sdlog = sum(MLE_est$solution[2]*z[1]),
      max = max(bids)
      )
  return(cdf)
}
### Recover value distranbution ----
Fv_oral <- function(v){
  cdf <- 1-sqrt(1-cdf_hv(v))
  return(cdf)
}

### value plot ----
v_vec <- seq(from=0, to = max(bids), by = 5000)
plot(v_vec, Fv_oral(v_vec),
     xlab = "value at median covariates", ylab = "CDF", 
     main = "CDF in oral bid (N=2)", 
     ylim = c(0,1),
     type = "l", 
     col = 1)
par(new=T)
plot(v_vec, cdf_hv(v_vec),
     xlab = "value at median covariates", ylab = "CDF", 
     ylim = c(0,1),
     type = "l", 
     col = 2)


# lu and perrigne (2008) ----

## step 1: get cdf and pdf of value from oral ----

# done

## step 2: get bid dist from sealed bid ----
# In case N =2, we use info of "all" bids (incl. second highest bid)
# bids in "sealed-bid" auction
bids <- 
  sealed_bid[
    sealed_bid$auction_num_of_active_bidders==2,
    c("auction_highest_bid","auction_second_highest_bid")
    ]
bids <- 
  as.vector(as.matrix(bids))
cdf_bid <- 
  ecdf(bids)
pdf_bid <- 
  statip::densityfun(bids)

## step 3 (lu perrigne) ----
### inverse of value distribution ----
inv_Fv_oral <- 
  function (cdf) {
    stats::uniroot(
      function(x) Fv_oral(x) - cdf,
      lower = 0,
      upper = 100^100)$root}

### compute F^(-1)(G(b)) ----
bids_5_95_quantile <-
  bids[bids > quantile(bids, 0.05) &
         bids < quantile(bids, 0.95)]
v_hat <-
  sapply(cdf_bid(bids_5_95_quantile),
         inv_Fv_oral)

v_hat_minus_bid <-
  v_hat - bids_5_95_quantile
component_of_lambda_inv <-
  (cdf_bid(bids_5_95_quantile)/
     pdf_bid(bids_5_95_quantile))*
  (1/(2-1))
# CRRA specification on lambda
CRRA_theta_hat <-
  1/(length(bids_5_95_quantile)) *
  sum(
    (2-1) *
      v_hat_minus_bid * 
      pdf_bid(bids_5_95_quantile) /
      cdf_bid(bids_5_95_quantile)
  )
CRRA_theta_hat

plot(v_hat_minus_bid,
     component_of_lambda_inv)


# GPV (2009) ----
## step 1: get α-quantile of bid dist ----
alpha_quantile_bid <- 
  function(alpha, sealed_bid, target_num_of_bidder){
  bids <- 
    sealed_bid[
      sealed_bid$auction_num_of_active_bidders==target_num_of_bidder,
      3
      ]
  bids <- 
    as.vector(as.matrix(bids))
  target_bid <- 
    quantile(
      bids, 
      alpha
      )
  return(target_bid)
  }
alpha_list <-
  c(1:1:512)/512
alpha_quantile_bid_list_2_bidders <-
  alpha_quantile_bid(
    alpha_list,
    sealed_bid,
    target_num_of_bidder = 2
    )
alpha_quantile_bid_list_3_bidders <-
  alpha_quantile_bid(
    alpha_list,
    sealed_bid,
    target_num_of_bidder = 3
  )
## step 2: get bid dist from sealed bid ----

bid_density_at_quantile_alpha_2_bidders <-
  density(alpha_quantile_bid_list_2_bidders)$y
bid_density_at_quantile_alpha_3_bidders <-
  density(alpha_quantile_bid_list_3_bidders)$y
## step 3: get lambda_inv by sieve (but use 3rd order polynomial) ----

obj_func <-
  function(theta) {  
    # n=2
    lambda_component_2_bidders <-
      (1/2)*alpha_list/bid_density_at_quantile_alpha_2_bidders
    
    markup_2_bidders <-
      alpha_quantile_bid_list_2_bidders +
      theta[1] * lambda_component_2_bidders +
      theta[2] * lambda_component_2_bidders +
      theta[3] * lambda_component_2_bidders
    # n=3
    lambda_component_3_bidders <-
      (1/3)*alpha_list/bid_density_at_quantile_alpha_3_bidders
    markup_3_bidders <-
      alpha_quantile_bid_list_3_bidders +
      theta[1] * lambda_component_3_bidders +
      theta[2] * lambda_component_3_bidders +
      theta[3] * lambda_component_3_bidders
    square_diff <-
      (markup_2_bidders - 
          markup_3_bidders)^2
    obj <-
      sum(square_diff)
    return(obj)
  }
lambda_inv_theta <-
  optim(c(0,0,0), obj_func)$par

## step 4: recover v_hat ----
lambda_component_2_bidders <-
  (1/2)*alpha_list/bid_density_at_quantile_alpha_2_bidders
v_hat_GPV_risk_averse_2_bidders <-
  alpha_quantile_bid_list_2_bidders +
  lambda_inv_theta[1] * lambda_component_2_bidders +
  lambda_inv_theta[2] * lambda_component_2_bidders +
  lambda_inv_theta[3] * lambda_component_2_bidders

v_vec <-
  seq(
    min(v_hat_GPV_risk_averse_2_bidders),
    max(v_hat_GPV_risk_averse_2_bidders), 
    length.out = 512
  )
plot(ecdf(v_hat_GPV_risk_averse_2_bidders),
     xlab = "value", ylab = "CDF", 
     main = "CDF sealed bid: risk averse (red)\n neutral (black) (N=2)",
     col = 2,
     xlim = c(0,5e6),
     ylim = c(0, 1))
par(new=T)
plot(v_vec, Fv_sealed(v_vec),
     xlab = "value", ylab = "CDF",
     col = 1,
     xlim = c(0, 5e6),
     ylim = c(0, 1))



==> montecarlo/Auction/auction_poly.R <==
# preample
rm(list=ls())
library('nloptr')
library('tidyverse')
library('cascsim')
# Setting ----
## number of players
p <- 2
## value
vhigh <- 1 # highest value for uniform distribution
#vhigh <- 40 # highest value for gamma distribution
vlow <- 0
## value distribution for beta dist
alpha_1 <- 2 # parameter for logger
beta_1 <- 2
alpha_2 <- 2 # parameter for sawmill
beta_2 <- 2
## degree of Chebyshev polynomial
d <- 3
## chebyshev nodes
npts <- seq(1:40)
z <- -cos((2*npts-1)/(2*length(npts))*pi)  
## Chebyshev polynomial
T <- matrix(0,nrow=length(npts),ncol=d+1)
T[,1] <- 1
T[,2] <- z
for (i in 3:(d+1)) {
  T[,i] <- 2*z*T[,i-1] - T[,i-2]
}
### for lowest value
Tlow <- matrix(0,nrow=1,ncol=d+1)
zlow <- -1
Tlow[,1] <- 1
Tlow[,2] <- zlow
for (i in 3:(d+1)) {
  Tlow[,i] <- 2*zlow*Tlow[,i-1] - Tlow[,i-2]
}
### for highest value
Thigh <- matrix(0,nrow=1,ncol=d+1)
zhigh <- 1
Thigh[,1] <- 1
Thigh[,2] <- zhigh
for (i in 3:(d+1)) {
  Thigh[,i] <- 2*zhigh*Thigh[,i-1] - Thigh[,i-2]
}

## derivative of Chebyshev polynomial
dT <- matrix(0,nrow=length(npts),ncol=d+1)
dT[,1] <- 0
dT[,2] <- 1
for (i in 3:(d+1)) {
  dT[,i] <- 2*T[,i-1] + 2*z*dT[,i-1] - dT[,i-2]
}
### for lowest value
dTlow <- matrix(0,nrow=1,ncol=d+1)
dTlow[,1] <- 0
dTlow[,2] <- 1
for (i in 3:(d+1)) {
  dTlow[,i] <- 2*Tlow[,i-1] + 2*zlow*dTlow[,i-1] - dTlow[,i-2]
}
### for highest value
dThigh <- matrix(0,nrow=1,ncol=d+1)
dThigh[,1] <- 0
dThigh[,2] <- 1
for (i in 3:(d+1)) {
  dThigh[,i] <- 2*Thigh[,i-1] + 2*zhigh*dThigh[,i-1] - dThigh[,i-2]
}

## value distribution ----
f1 <- function(v){
  dunif(v, vlow, vhigh)
  #dgamma(v, shape = 2, scale = 1)
}
F1 <- function(v){
  punif(v, vlow, vhigh)
  #pgamma(v, shape = 2, scale = 1)
}

f2 <- function(v){
  dunif(v, vlow, vhigh)
  #dgamma(v, shape = 2, scale = 2)
}

F2 <- function(v){
  punif(v, vlow, vhigh)
  #pgamma(v, shape = 2, scale = 2)
}

## ratio of prob distribution: F/f - uniform
f1overF1 <- function(v){
  ratio <- ifelse(v < vlow,0,
                  ifelse(v <= vhigh & v >= vlow,
                         f1(v)/F1(v),
                         0))
  return(ratio)
}
f2overF2 <- function(v){
  ratio <- ifelse(v < vlow,0,
                  ifelse(v <= vhigh & v >= vlow,
                         f2(v)/F2(v),
                         0))
  return(ratio)
}

## uniform grid from [vlow,bhigh] for points used
## in shape constraints
nconpts <- seq(1:100)
zcons <- 2*nconpts/(length(nconpts)) - 1

# Solve constrained problems ----
eval_f <- function(par)
{
  b <- (z*(par[(2*(d+1)+1)]-vlow)+(par[(2*(d+1)+1)]+vlow))/2
  # approximated inverse bid functions 
  ibf1 <- T%*%matrix(par[1:(d+1)])
  ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))])
  ## derivative of approximated inverse bid functions
  dibf1 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[1:(d+1)]))
  dibf2 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[(d+2):(2*(d+1))]))
  # objective
  obj1 <- -1 + (ibf1 - b)*dibf2*f2overF2(ibf2)
  obj1 <- obj1[obj1!=-1]
  obj2 <- -1 + (ibf2 - b)*dibf1*f1overF1(ibf1)
  obj2 <- obj2[obj2!=-1]
  obj <- sum(obj1^2, na.rm = TRUE) + 
    sum(obj2^2, na.rm = TRUE)
  return (obj)
}

eval_g_eq <- function(par)
{
  ibf1low <- Tlow%*%matrix(par[1:(d+1)])
  ibf2low <- Tlow%*%matrix(par[(d+2):(2*(d+1))])
  ibf1high <- Thigh%*%matrix(par[1:(d+1)])
  ibf2high <- Thigh%*%matrix(par[(d+2):(2*(d+1))])
  ## derivative of approximated inverse bid functions
  dibf1low <- 2/(par[(2*(d+1)+1)]-vlow)*(dTlow%*%matrix(par[1:(d+1)]))
  dibf2low <- 2/(par[(2*(d+1)+1)]-vlow)*(dTlow%*%matrix(par[(d+2):(2*(d+1))]))
  dibf1high <- 2/(par[(2*(d+1)+1)]-vlow)*(dThigh%*%matrix(par[1:(d+1)]))
  dibf2high <- 2/(par[(2*(d+1)+1)]-vlow)*(dThigh%*%matrix(par[(d+2):(2*(d+1))]))
  # const vlow (1a)
  const_vlow1 <- ibf1low - vlow
  const_vlow2 <- ibf2low - vlow
  # const bhigh (1b)
  const_bhigh1 <- ibf1high - vhigh
  const_bhigh2 <- ibf2high - vhigh
  # const equilibrium inverse bid (2a)
  const_eqmhigh1 <- 1/(vhigh-par[(2*(d+1)+1)]) - dibf2high*f2(vhigh)
  const_eqmhigh2 <- 1/(vhigh-par[(2*(d+1)+1)]) - dibf1high*f1(vhigh)
  # const equilibrium inverse bid (2b)
  const_eqmlow1 <- dibf1low - p/(p-1)
  const_eqmlow2 <- dibf2low - p/(p-1)
  # output constraints
  return(
      c(const_vlow1,const_vlow2,const_bhigh1,const_bhigh2,
        const_eqmhigh1,const_eqmhigh2,const_eqmlow1,const_eqmlow2)
    )
}
#nconpts <- npts
#zcons <- z
eval_g_ineq <- function(par)
{
  bcons <- (zcons*(par[(2*(d+1)+1)]-vlow)+(par[(2*(d+1)+1)]+vlow))/2
  # Chebyshev polynomial
  Tcons <- matrix(0,nrow=length(nconpts),ncol=d+1)
  Tcons[,1] <- 1
  Tcons[,2] <- zcons
  for (i in 3:(d+1)) {
    Tcons[,i] <- 2*zcons*Tcons[,i-1] - Tcons[,i-2]
  }
  # approximated inverse bid functions 
  ibfcons1 <- Tcons%*%matrix(par[1:(d+1)])
  ibfcons2 <- Tcons%*%matrix(par[(d+2):(2*(d+1))])
  # monotone constraint
  const_monotone1 <-  -min(diff(ibfcons1))
  const_monotone2 <-  -min(diff(ibfcons2))
  # players must bid less than their valuations
  const_BlessthanV1 <- max(bcons - ibfcons1)
  const_BlessthanV2 <- max(bcons - ibfcons2)
  # inverse bid must lie in range
  const_range1 <- max(vlow - ibfcons1)
  const_range2 <- max(vlow - ibfcons2)
  # output
  return(c(const_monotone1,
           const_monotone2,
           const_BlessthanV1,
           const_BlessthanV2,
           const_range1,
           const_range2
           ))
}

lb <- c(rep(-100,(2*(d+1))),vhigh*0.2)
ub <- c(rep(1,(2*(d+1))),0.6)
ub <- c(rep(100,(2*(d+1))),vhigh)
x0 <- c(rep(c(0.01,0.01),(d+1)),(vhigh))

local_opts <- list( "algorithm" = "NLOPT_LD_MMA", "xtol_rel" = 1.0e-15)
opts <- list( "algorithm"= "NLOPT_GN_ISRES",
              "xtol_rel"= 1.0e-15,
              "maxeval"= 3000000,
              "local_opts" = local_opts,
              "print_level" = 2 )
set.seed(1)
res <- nloptr ( x0 = x0,
                eval_f = eval_f,
                lb = lb,
                ub = ub,
                eval_g_ineq = eval_g_ineq,
                eval_g_eq = eval_g_eq,
                opts = opts
                )
print(res)
res$solution
eval_g_eq(res$solution)
eval_g_ineq(res$solution)
eval_f(res$solution)

# Plot bidding function based on the estimated parameters
par <- res$solution
shigh <- res$solution[2*(d+1)+1]
s <- (shigh+vlow+(shigh-vlow)*z)/2
ibf1 <- T%*%matrix(par[1:(d+1)])
ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))])
plot(ibf1,s,type='l',
     col='red',xlab='value',ylab='bid function')
lines(ibf2,s,col='blue')
## make bidding function based on ibf and s
approx(x=ibf1, y = s, 1)   

# check revenue equivalence theorem
value_first_bidder <- rgamma(1000000, shape = 2, scale = 1)
value_second_bidder <- rgamma(1000000, shape = 2, scale = 2)
auction <- data.frame(
  value_first_bidder = value_first_bidder,
  value_second_bidder = value_second_bidder,
  oral_bid_first_bidder = value_first_bidder,
  oral_bid_second_bidder = value_second_bidder,
  sealed_bid_first_bidder = approx(x= ibf1, y = s, 
                                   xout = value_first_bidder)[["y"]],
  sealed_bid_second_bidder = approx(x= ibf2, y = s, 
                                    xout = value_second_bidder)[["y"]]
  ) %>%
  dplyr::filter(
    value_first_bidder < vhigh | value_second_bidder < vhigh
  ) %>%
  dplyr::mutate(
    winning_price_oral = pmin(oral_bid_first_bidder,
                         oral_bid_second_bidder),
    winning_price_sealed = pmax(sealed_bid_first_bidder,
                                sealed_bid_second_bidder),
  ) %>%
  dplyr::filter(is.na(winning_price_sealed) == FALSE)
summary(auction)
quantile(auction$winning_price_oral, probs = c(0.25,0.5,0.75))
quantile(auction$winning_price_sealed, probs = c(0.25,0.5,0.75))

# Multiple bidders within type ----
## Number of players ----
N1 <- 2
N2 <- 2
N <- N1+N2
## Solve constrained problems ----
eval_f_type <- function(par)
{
  b <- (z+1)*(par[(2*(d+1)+1)]-vlow)/2 + vlow
  # approximated inverse bid functions 
  ibf1 <- T%*%matrix(par[1:(d+1)])
  ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))])
  ## derivative of approximated inverse bid functions
  dibf1 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[1:(d+1)]))
  dibf2 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[(d+2):(2*(d+1))]))
  # objective
  obj1 <- (N-1)*dibf2*f2overF2(ibf2) - 
    (N1/(ibf1 - b) - (N1-1)/(ibf2 - b))
  obj2 <- (N-1)*dibf1*f1overF1(ibf1) - 
    (N2/(ibf2 - b) - (N2-1)/(ibf1 - b))
  obj <- sum(obj1^2, na.rm = TRUE) + 
    sum(obj2^2, na.rm = TRUE)
  return (obj)
}

eval_g_eq_type <- function(par)
{
  ibf1low <- Tlow%*%matrix(par[1:(d+1)])
  ibf2low <- Tlow%*%matrix(par[(d+2):(2*(d+1))])
  ibf1high <- Thigh%*%matrix(par[1:(d+1)])
  ibf2high <- Thigh%*%matrix(par[(d+2):(2*(d+1))])
  ## derivative of approximated inverse bid functions
  dibf1low <- 2/(par[(2*(d+1)+1)]-vlow)*(dTlow%*%matrix(par[1:(d+1)]))
  dibf2low <- 2/(par[(2*(d+1)+1)]-vlow)*(dTlow%*%matrix(par[(d+2):(2*(d+1))]))
  dibf1high <- 2/(par[(2*(d+1)+1)]-vlow)*(dThigh%*%matrix(par[1:(d+1)]))
  dibf2high <- 2/(par[(2*(d+1)+1)]-vlow)*(dThigh%*%matrix(par[(d+2):(2*(d+1))]))
  # const vlow (1a)
  const_vlow1 <- ibf1low - vlow
  const_vlow2 <- ibf2low - vlow
  # const bhigh (1b)
  const_bhigh1 <- ibf1high - vhigh
  const_bhigh2 <- ibf2high - vhigh
  # const equilibrium inverse bid (2a)
  const_eqmhigh1 <- 1/(N-1)/(vhigh-par[(2*(d+1)+1)]) - dibf2high
  const_eqmhigh2 <- 1/(N-1)/(vhigh-par[(2*(d+1)+1)]) - dibf1high
  # const equilibrium inverse bid (2b)
  const_eqmlow1 <- dibf1low - N/(N-1)
  const_eqmlow2 <- dibf2low - N/(N-1)
  # output constraints
  return(
    c(const_vlow1,const_vlow2,const_bhigh1,const_bhigh2,
      const_eqmhigh1,const_eqmhigh2,const_eqmlow1,const_eqmlow2)
  )
}

local_opts <- list( "algorithm" = "NLOPT_LD_MMA", "xtol_rel" = 1.0e-15 )
opts <- list( "algorithm"= "NLOPT_GN_ISRES",
              "xtol_rel"= 1.0e-15,
              "maxeval"= 9000000,
              "local_opts" = local_opts,
              "print_level" = 0 )
res <- nloptr ( x0 = x0,
                eval_f = eval_f_type,
                lb = lb,
                ub = ub,
                eval_g_ineq = eval_g_ineq,
                eval_g_eq = eval_g_eq_type,
                opts = opts
)
print(res)
res$solution
eval_g_eq_type(res$solution)
eval_g_ineq(res$solution)
debug(eval_f_type)
eval_f_type(res$solution)


==> montecarlo/Auction/auction_poly_revised.R <==
# preample
rm(list=ls())
#library('nleqslv')
library('nloptr')
library('tidyverse')
library('cascsim')
# Setting ----
## number of players
p <- 2
## value
vhigh <- 1 # highest value for uniform distribution
#vhigh <- 40 # highest value for gamma distribution
vlow <- 0.1
## degree of Chebyshev polynomial
d <- 3
## chebyshev nodes
npts <- seq(1:40)
z <- cos((2*npts-1)/(2*length(npts))*pi)  
## Chebyshev polynomial
T <- matrix(0,nrow=length(npts),ncol=d+1)
T[,1] <- 1
T[,2] <- z
for (i in 3:(d+1)) {
  T[,i] <- 2*z*T[,i-1] - T[,i-2]
}
### for lowest value
Tlow <- matrix(0,nrow=1,ncol=d+1)
zlow <- -1
Tlow[,1] <- 1
Tlow[,2] <- zlow
for (i in 3:(d+1)) {
  Tlow[,i] <- 2*zlow*Tlow[,i-1] - Tlow[,i-2]
}
### for highest value
Thigh <- matrix(0,nrow=1,ncol=d+1)
zhigh <- 1
Thigh[,1] <- 1
Thigh[,2] <- zhigh
for (i in 3:(d+1)) {
  Thigh[,i] <- 2*zhigh*Thigh[,i-1] - Thigh[,i-2]
}
## Chebyshev polynomial for constraints
nconpts <- seq(1:100)
zcons <- 2*nconpts/(length(nconpts)) - 1
Tcons <- matrix(0,nrow=length(nconpts),ncol=d+1)
Tcons[,1] <- 1
Tcons[,2] <- zcons
for (i in 3:(d+1)) {
  Tcons[,i] <- 2*zcons*Tcons[,i-1] - Tcons[,i-2]
}
## derivative of Chebyshev polynomial
dT <- matrix(0,nrow=length(npts),ncol=d+1)
dT[,1] <- 0
dT[,2] <- 1
for (i in 3:(d+1)) {
  dT[,i] <- 2*T[,i-1] + 2*z*dT[,i-1] - dT[,i-2]
}
### for lowest value
dTlow <- matrix(0,nrow=1,ncol=d+1)
dTlow[,1] <- 0
dTlow[,2] <- 1
for (i in 3:(d+1)) {
  dTlow[,i] <- 2*Tlow[,i-1] + 2*zlow*dTlow[,i-1] - dTlow[,i-2]
}
### for highest value
dThigh <- matrix(0,nrow=1,ncol=d+1)
dThigh[,1] <- 0
dThigh[,2] <- 1
for (i in 3:(d+1)) {
  dThigh[,i] <- 2*Thigh[,i-1] + 2*zhigh*dThigh[,i-1] - dThigh[,i-2]
}

## value distribution ----
set.seed(1234)
vhigh <- quantile(c(rgamma(10000, shape = 1, scale = 1),
                    rgamma(10000, shape = 1, scale = 2)),
                  0.9)
f1 <- function(v){
  #dunif(v, vlow, vhigh)
  dtgamma(v, shape = 1, scale = 1,
          min = vlow,
          max = vhigh)
}
F1 <- function(v){
  #punif(v, vlow, vhigh)
  ptgamma(v, shape = 1, scale = 1,
          min = vlow,
          max = vhigh)
}

f2 <- function(v){
  #dunif(v, vlow, vhigh)
  dtgamma(v, shape = 1, scale = 2,
          min = vlow,
          max = vhigh)
}

F2 <- function(v){
  #punif(v, vlow, vhigh)
  ptgamma(v, shape = 1, scale = 2,
          min = vlow,
          max = vhigh)
}

## ratio of prob distribution: F/f - uniform
f1overF1 <- function(v){
  ratio <- ifelse(v < vlow,0,
                  ifelse(v <= vhigh & v >= vlow,
                         f1(v)/F1(v),
                         0))
  return(ratio)
}
f2overF2 <- function(v){
  ratio <- ifelse(v < vlow,0,
                  ifelse(v <= vhigh & v >= vlow,
                         f2(v)/F2(v),
                         0))
  return(ratio)
}

## uniform grid from [vlow,bhigh] for points used
## in shape constraints


# Solve constrained problems ----
objective <- function(par) {
  return(0)  # Placeholder, focus is on satisfying constraints
}

eval_f_eq <- function(par)
{
  b <- (z+1)*(par[(2*(d+1)+1)]-vlow)/2 + vlow
  # approximated inverse bid functions 
  ibf1 <- T%*%matrix(par[1:(d+1)])
  ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))])
  ## derivative of approximated inverse bid functions
  dibf1 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[1:(d+1)]))
  dibf2 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[(d+2):(2*(d+1))]))
  # objective
  obj1 <- -1 + (ibf1 - b)*dibf2*f2overF2(ibf2)
  obj2 <- -1 + (ibf2 - b)*dibf1*f1overF1(ibf1)
  obj <- sum(obj1^2) + sum(obj2^2)
  return (obj)
}


eval_f_eq_weight <- function(par)
{
  b <- (z+1)*(par[(2*(d+1)+1)]-vlow)/2 + vlow
  ## approximated inverse bid functions 
  ibf1 <- T%*%matrix(par[1:(d+1)])
  ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))])
  ### at the lowest value
  ibf1low <- Tlow%*%matrix(par[1:(d+1)])
  ibf2low <- Tlow%*%matrix(par[(d+2):(2*(d+1))])
  ### at the highest value
  ibf1high <- Thigh%*%matrix(par[1:(d+1)])
  ibf2high <- Thigh%*%matrix(par[(d+2):(2*(d+1))])
  ## derivative of approximated inverse bid functions
  dibf1 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[1:(d+1)]))
  dibf2 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[(d+2):(2*(d+1))]))
  ### at the lowest value
  dibf1low <- 2/(par[(2*(d+1)+1)]-vlow)*(dTlow%*%matrix(par[1:(d+1)]))
  dibf2low <- 2/(par[(2*(d+1)+1)]-vlow)*(dTlow%*%matrix(par[(d+2):(2*(d+1))]))
  ### at the highest value
  dibf1high <- 2/(par[(2*(d+1)+1)]-vlow)*(dThigh%*%matrix(par[1:(d+1)]))
  dibf2high <- 2/(par[(2*(d+1)+1)]-vlow)*(dThigh%*%matrix(par[(d+2):(2*(d+1))]))
  # bidding equilibrium
  obj1 <- -1 + (ibf1 - b)*dibf2*f2overF2(ibf2)
  obj2 <- -1 + (ibf2 - b)*dibf1*f1overF1(ibf1)
  foc_obj <- (sum(obj1^2) + 
    sum(obj2^2))/(length(obj1)+length(obj2))
  # const vlow (1a)
  const_vlow1 <- ibf1low - vlow
  const_vlow2 <- ibf2low - vlow
  # const bhigh (1b)
  const_bhigh1 <- ibf1high - vhigh
  const_bhigh2 <- ibf2high - vhigh
  # output constraints
  return(
    0.5*foc_obj + 0.25*(const_vlow1^2+const_vlow2^2)/2+
      0.25*(const_bhigh1^2+const_bhigh2^2)/2
    )
}

eval_g_eq <- function(par)
{
  b <- (z+1)*(par[(2*(d+1)+1)]-vlow)/2 + vlow
  ## approximated inverse bid functions 
  ibf1 <- T%*%matrix(par[1:(d+1)])
  ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))])
  ### at the lowest value
  ibf1low <- Tlow%*%matrix(par[1:(d+1)])
  ibf2low <- Tlow%*%matrix(par[(d+2):(2*(d+1))])
  ### at the highest value
  ibf1high <- Thigh%*%matrix(par[1:(d+1)])
  ibf2high <- Thigh%*%matrix(par[(d+2):(2*(d+1))])
  ## derivative of approximated inverse bid functions
  dibf1 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[1:(d+1)]))
  dibf2 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[(d+2):(2*(d+1))]))
  ### at the lowest value
  dibf1low <- 2/(par[(2*(d+1)+1)]-vlow)*(dTlow%*%matrix(par[1:(d+1)]))
  dibf2low <- 2/(par[(2*(d+1)+1)]-vlow)*(dTlow%*%matrix(par[(d+2):(2*(d+1))]))
  ### at the highest value
  dibf1high <- 2/(par[(2*(d+1)+1)]-vlow)*(dThigh%*%matrix(par[1:(d+1)]))
  dibf2high <- 2/(par[(2*(d+1)+1)]-vlow)*(dThigh%*%matrix(par[(d+2):(2*(d+1))]))
  # bidding equilibrium
  obj1 <- -1 + (ibf1 - b)*dibf2*f2overF2(ibf2)
  obj2 <- -1 + (ibf2 - b)*dibf1*f1overF1(ibf1)
  obj <- (sum(obj1^2, na.rm = TRUE) + 
    sum(obj2^2, na.rm = TRUE))/(length(obj1)+length(obj2))
  # const vlow (1a)
  const_vlow1 <- ibf1low - vlow
  const_vlow2 <- ibf2low - vlow
  # const bhigh (1b)
  const_bhigh1 <- ibf1high - vhigh
  const_bhigh2 <- ibf2high - vhigh
  # const equilibrium inverse bid (2a)
  const_eqmhigh1 <- 1/(vhigh-par[(2*(d+1)+1)]) - dibf2high*f2(vhigh)
  const_eqmhigh2 <- 1/(vhigh-par[(2*(d+1)+1)]) - dibf1high*f1(vhigh)
  # const equilibrium inverse bid (2b)
  const_eqmlow1 <- dibf1low - p/(p-1)
  const_eqmlow2 <- dibf2low - p/(p-1)
  # output constraints
  return(
    c(obj,
      const_vlow1,const_vlow2,
      const_bhigh1,const_bhigh2,
      const_eqmhigh1,const_eqmhigh2,const_eqmlow1,const_eqmlow2
      )
  )
}

eval_g_ineq <- function(par)
{
  bcons <- (zcons+1)*(par[(2*(d+1)+1)]-vlow)/2 + vlow
  # approximated inverse bid functions 
  ibfcons1 <- Tcons%*%matrix(par[1:(d+1)])
  ibfcons2 <- Tcons%*%matrix(par[(d+2):(2*(d+1))])
  # monotone constraint
  const_monotone1 <-  -min(diff(ibfcons1))
  const_monotone2 <-  -min(diff(ibfcons2))
  # players must bid less than their valuations
  const_BlessthanV1 <- max(bcons - ibfcons1)
  const_BlessthanV2 <- max(bcons - ibfcons2)
  # inverse bid must lie in range
  const_range1 <- max(vlow - ibfcons1)
  const_range2 <- max(vlow - ibfcons2)
  # output
  return(c(const_monotone1,
           const_monotone2,
           const_BlessthanV1,
           const_BlessthanV2,
           const_range1,
           const_range2
  ))
}

lb <- c(rep(-100,(2*(d+1))),0)
ub <- c(rep(1,(2*(d+1))),0.6)
ub <- c(rep(100,(2*(d+1))),vhigh)
x0 <- c(rep(c(0.01,0.01),(d+1)),(vhigh*0.6))


local_opts <- list( "algorithm" = "NLOPT_LD_MMA", "xtol_rel" = 1.0e-5)
opts <- list( "algorithm"= "NLOPT_GN_ISRES",
              "xtol_rel"= 1.0e-5,
              "maxeval"= 1000000,
              "local_opts" = local_opts,
              "print_level" = 2 )
set.seed(1)
res <- nloptr ( x0 = x0,
                eval_f = eval_f_eq,
                lb = lb,
                ub = ub,
                eval_g_ineq = eval_g_ineq,
                eval_g_eq = eval_g_eq,
                opts = opts
)
res <- nloptr ( x0 = x0,
                eval_f = eval_f_eq_weight,
                lb = lb,
                ub = ub,
                eval_g_ineq = eval_g_ineq,
                opts = opts
)
print(res)
res$solution
eval_g_eq(res$solution)
eval_g_ineq(res$solution)
eval_f_eq(res$solution)

# Plot bidding function based on the estimated parameters
par <- res$solution
shigh <- res$solution[2*(d+1)+1]
s <- (shigh+vlow+(shigh-vlow)*z)/2
ibf1 <- T%*%matrix(par[1:(d+1)])
ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))])
plot(ibf1,s,type='l',
     col='red',xlab='value',ylab='bid function')
lines(ibf2,s,col='blue')
## make bidding function based on ibf and s
approx(x=ibf1, y = s, 1)   

# check revenue equivalence theorem
value_first_bidder <- rtgamma(1000000, shape = 1, scale = 1,
                              min = vlow,
                              max= vhigh)
value_first_bidder <- runif(1000000)
value_second_bidder <- rtgamma(1000000, shape = 1, scale = 1,
                               min = vlow,
                               max = vhigh)
value_second_bidder <- runif(1000000)
auction <- data.frame(
  value_first_bidder = value_first_bidder,
  value_second_bidder = value_second_bidder,
  oral_bid_first_bidder = value_first_bidder,
  oral_bid_second_bidder = value_second_bidder,
  sealed_bid_first_bidder = approx(x= ibf1, y = s, 
                                   xout = value_first_bidder)[["y"]],
  sealed_bid_second_bidder = approx(x= ibf2, y = s, 
                                    xout = value_second_bidder)[["y"]]
) %>%
  dplyr::filter(
    value_first_bidder < vhigh | value_second_bidder < vhigh
  ) %>%
  dplyr::mutate(
    winning_price_oral = pmin(oral_bid_first_bidder,
                              oral_bid_second_bidder),
    winning_price_sealed = pmax(sealed_bid_first_bidder,
                                sealed_bid_second_bidder),
  ) %>%
  dplyr::filter(is.na(winning_price_sealed) == FALSE)
summary(auction)
quantile(auction$winning_price_oral, probs = c(0.25,0.5,0.75))
quantile(auction$winning_price_sealed, probs = c(0.25,0.5,0.75))

# Multiple bidders within type ----
## Number of players ----
N1 <- 2
N2 <- 2
N <- N1+N2
## Solve constrained problems ----
eval_f_type <- function(par)
{
  b <- (z+1)*(par[(2*(d+1)+1)]-vlow)/2 + vlow
  # approximated inverse bid functions 
  ibf1 <- T%*%matrix(par[1:(d+1)])
  ibf2 <- T%*%matrix(par[(d+2):(2*(d+1))])
  ## derivative of approximated inverse bid functions
  dibf1 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[1:(d+1)]))
  dibf2 <- 2/(par[(2*(d+1)+1)]-vlow)*(dT%*%matrix(par[(d+2):(2*(d+1))]))
  # objective
  obj1 <- (N-1)*dibf2*f2overF2(ibf2) - 
    (N1/(ibf1 - b) - (N1-1)/(ibf2 - b))
  obj2 <- (N-1)*dibf1*f1overF1(ibf1) - 
    (N2/(ibf2 - b) - (N2-1)/(ibf1 - b))
  obj <- sum(obj1^2, na.rm = TRUE) + 
    sum(obj2^2, na.rm = TRUE)
  return (obj)
}

eval_g_eq_type <- function(par)
{
  ibf1low <- Tlow%*%matrix(par[1:(d+1)])
  ibf2low <- Tlow%*%matrix(par[(d+2):(2*(d+1))])
  ibf1high <- Thigh%*%matrix(par[1:(d+1)])
  ibf2high <- Thigh%*%matrix(par[(d+2):(2*(d+1))])
  ## derivative of approximated inverse bid functions
  dibf1low <- 2/(par[(2*(d+1)+1)]-vlow)*(dTlow%*%matrix(par[1:(d+1)]))
  dibf2low <- 2/(par[(2*(d+1)+1)]-vlow)*(dTlow%*%matrix(par[(d+2):(2*(d+1))]))
  dibf1high <- 2/(par[(2*(d+1)+1)]-vlow)*(dThigh%*%matrix(par[1:(d+1)]))
  dibf2high <- 2/(par[(2*(d+1)+1)]-vlow)*(dThigh%*%matrix(par[(d+2):(2*(d+1))]))
  # const vlow (1a)
  const_vlow1 <- ibf1low - vlow
  const_vlow2 <- ibf2low - vlow
  # const bhigh (1b)
  const_bhigh1 <- ibf1high - vhigh
  const_bhigh2 <- ibf2high - vhigh
  # const equilibrium inverse bid (2a)
  const_eqmhigh1 <- 1/(N-1)/(vhigh-par[(2*(d+1)+1)]) - dibf2high
  const_eqmhigh2 <- 1/(N-1)/(vhigh-par[(2*(d+1)+1)]) - dibf1high
  # const equilibrium inverse bid (2b)
  const_eqmlow1 <- dibf1low - N/(N-1)
  const_eqmlow2 <- dibf2low - N/(N-1)
  # output constraints
  return(
    c(const_vlow1,const_vlow2,const_bhigh1,const_bhigh2,
      const_eqmhigh1,const_eqmhigh2,const_eqmlow1,const_eqmlow2)
  )
}

local_opts <- list( "algorithm" = "NLOPT_LD_MMA", "xtol_rel" = 1.0e-15 )
opts <- list( "algorithm"= "NLOPT_GN_ISRES",
              "xtol_rel"= 1.0e-15,
              "maxeval"= 9000000,
              "local_opts" = local_opts,
              "print_level" = 0 )
res <- nloptr ( x0 = x0,
                eval_f = eval_f_type,
                lb = lb,
                ub = ub,
                eval_g_ineq = eval_g_ineq,
                eval_g_eq = eval_g_eq_type,
                opts = opts
)
print(res)
res$solution
eval_g_eq_type(res$solution)
eval_g_ineq(res$solution)
debug(eval_f_type)
eval_f_type(res$solution)


==> montecarlo/Auction/fpsb_auction_equm.R <==
rm(list=ls())
library(pracma)
library(mgcv)
library(cascsim)
# Define distribution functions ----
F1overf1=function(x){x} ;
#F2overf2=function(x){sqrt(pi)*erf(x)/exp(-x^2)/2} ;
F2overf2=function(x){x} ;
F1overf1 = function(x) {
  ptgamma(x, shape = 1, scale = 1,
          max = 1)/dtgamma(x, shape = 1, scale = 1,
                               max = 1)
}
F2overf2 = function(x) {
  ptgamma(x, shape = 1, scale = 0.5,
          max = 1)/dtgamma(x, shape = 1, scale = 1,
                               max = 1)
}


# Construct grid for v2 ----
vhigh <- 1
length <- 100
h <- 1/100;
v2 <- seq(h,vhigh-h,
          (vhigh-h-h)/(length-1))
nGrid <- length(v2);

# Construct a finite-difference approximation operators----
e <- rep(1, nGrid)  # 2nd order approximation matrix
D <- matrix(0, nGrid, nGrid)
sdiag(D,1) <- 1;
sdiag(D,-1) <- -1;
D <- D / (2 * h)

Dv <- D
Dv_RHS <- rep(0, nGrid)
Dv_RHS[nGrid] <- 1/2/h
#Dv[nrow(Dv),ncol(Dv)] <- 1 / (2 * h)

Db <- D
Db_RHS <- rep(0, nGrid)
Db[nrow(Db),(ncol(Db)-2):ncol(Db)] <- c(1, -4, 3) / (2 * h)

# Construct initial guess ----
v1 <- v2;
b <- v2/2;

# Symmetric auction with two bidders ----
## Compute solution using iterations ----
for (iter in 1:100) {
  # Calculate v^(k+1)
  b_old <- b
  v_coeff <- F1overf1(v1)/F2overf2(v2)/(b-v2)/2;
  LHS_v <- Dv+2*diag(v_coeff, 
                     length(v_coeff),
                     length(v_coeff))
  RHS_v <- 2*b*v_coeff-Dv_RHS;
  v1=solve(LHS_v, RHS_v)
  
  #  % Calculate b^(k+1)
  b_coeff <- -(v1-b)/F2overf2(v2)/(b-v2);
  LHS_b <- Db+diag(b_coeff, 
                   length(b_coeff),
                   length(b_coeff));
  RHS_b <- v2*b_coeff-Db_RHS;
  b <- solve(LHS_b, RHS_b)
  print(mean(b-b_old))
}

## plot where y axis is v1 and v2 ----
# x axis is b
plot(b, v1, type='l', col='blue', xlab='bidding', ylab='value')
lines(b, v2, col='red')

# Asymmetric auction with n bidders ----
v1 <- v2;
b <- v2/2;
Ns <- 2
Nl <- 2
## Compute solution using iterations ----
for (iter in 1:50) {
  # Calculate v^(k+1)
  Bs <- ((v1-b)^(Ns-1))*((v2-b)^(Nl))
  Ds <- Ns*Bs + (v1-b)*(1-Ns)*Bs/(v2-b)
  As <- (Ns-1)*Bs/(v1-b)+Nl*Bs/(v2-b)
  v_coeff <- As*F1overf1(v1)/F2overf2(v2)/Ds/2;
  LHS_v <- Dv-2*diag(v_coeff, 
                     length(v_coeff),
                     length(v_coeff))
  RHS_v <- -2*v_coeff*(As*b-(Ns+Nl-2)*Bs)/As-Dv_RHS;
  v1=solve(LHS_v, RHS_v)
  #  % Calculate b^(k+1)
  Bl <- ((v1-b)^(Ns))*((v2-b)^(Nl))
  Dl <- Ns*Bl/(v1-b)+(1-Ns)*Bl/(v2-b)
  b_coeff <- (Ns+Nl-1)*Bl/Dl/F2overf2(v2)/(v2-b);
  LHS_b <- Db+diag(b_coeff, 
                   length(b_coeff),
                   length(b_coeff));
  RHS_b <- v2*b_coeff-Db_RHS;
  b = solve(LHS_b, RHS_b)
}

# plot where y axis is v1 and v2 ----
# x axis is b
plot(b, v1, type='l', col='blue', xlab='bidding', ylab='value')
lines(b, v2, col='red')






# Asymmetric auction with n bidders ----
v1 <- v2;
b <- v2/2;
Ns <- 1
Nl <- 2
## Compute solution using iterations ----
for (iter in 1:50) {
  # Calculate v^(k+1)
  Ds <- Ns*(v2-b)-(Ns-1)*(v1-b)
  v_coeff <- F1overf1(v1)/F2overf2(v2)/Ds/2;
  LHS_v <- Dv-2*diag(v_coeff*Nl, 
                     length(v_coeff),
                     length(v_coeff))
  RHS_v <- -2*v_coeff*(Nl*b+(Nl-1)*(v2-b))-Dv_RHS;
  v1 <- solve(LHS_v, RHS_v)
  #  % Calculate b^(k+1)
  Dl <-  Ns*(v2-b)-(Ns-1)*(v1-b)
  #b_coeff <- (Ns+Nl-1)*(v1-b)/F2overf2(v2)/Dl
  b_coeff <- (Ns+Nl-1)*(v2-b)/F2overf2(v2)/Dl
  LHS_b <- Db+diag(b_coeff, 
                   length(b_coeff),
                   length(b_coeff))
  #RHS_b <- v2*b_coeff-Db_RHS
  RHS_b <- v1*b_coeff-Db_RHS;
  b <- solve(LHS_b, RHS_b)
}

# plot where y axis is v1 and v2 ----
# x axis is b
plot(b, v1, type='l', col='blue', xlab='bidding', ylab='value')
lines(b, v2, col='red')










==> montecarlo/Auction/hpfpacode/Fixed_Point/fixedpoint.m <==
%% Define distribution functions
% F1=v, F2=c erf(v) (truncated normal)
F1overf1=@(v)(v) ;
F2overf2=@(v)(sqrt(pi)*erf(v)./exp(-v.^2)/2);

%% Construct grid for v2
h=1/500;
v2=(h:h:1-h)';
nGrid=numel(v2);

%% Construct a finite-difference approximation operators
e=ones(nGrid,1); % 2nd order approximation matrix
D=spdiags([-e 0*e e], -1:1, nGrid, nGrid)/2/h;

Dv=D;Dv_RHS=e*0;
Dv_RHS(end)=1/2/h;

Db=D;Db_RHS=e*0;
Db(end,end-2:end)=[1 -4 3]/2/h;

%% Construct initial guess
v1=v2;
b=v2/2;

%% Compute solution using iterations
for iter=1:50
 % Calculate v^(k+1)
 v_coeff=F1overf1(v1)./F2overf2(v2)./(b-v2)/2;
 LHS_v=Dv+2*spdiags(v_coeff,0,nGrid,nGrid);
 RHS_v=2*b.*v_coeff-Dv_RHS;
 v1=LHS_v\RHS_v;

 % Calculate b^(k+1)
 b_coeff=-(v1-b)./F2overf2(v2)./(b-v2);
 LHS_b=Db+spdiags(b_coeff,0,nGrid,nGrid);
 RHS_b=v2.*b_coeff-Db_RHS;
 b=LHS_b\RHS_b;
end
 
%% Plot result
plot(b,v1,b,v2);



==> montecarlo/Auction/hpfpacode/Polynomial_Approach/doerrorcheby.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% conduct error analysis on a bid function approximated by a Chebyshev
% polynomial

function [FOC,relerr] = doerrorcheby(alpha,beta,gamma,vlow,vhigh,a, ...
	bhigh,lwidth,fsize)

[d,p] = size(a);
d = d - 1;

% bids to do error anlysis at
npts = 1000;
b = linspace(vlow,bhigh,npts);

% transform to [-1,1] and evaluate Chebyshev polynomials at these points
z = 2*(b - vlow)./(bhigh - vlow) - 1;
T = evalchebypoly(z,d);
dT = evalchebypolyderiv(z,d);

% construct Chebyshev polynomial approximation
for j=1:p
	for i=1:npts
		aT(:,i) = a(:,j).*T(:,i);
		adT(:,i) = a(:,j).*dT(:,i);
	end
	ibf(:,j) = sum(aT);
	dibf(:,j) = 2/(bhigh - vlow)*sum(adT);
end

% need ratio (as pdf/cdf) times dibf
ratiodibf(:,1) = dibf(:,1)./ibf(:,1);
ratiodibf(:,2) = dibf(:,2).*(gamma*1 + ...
	(1 - gamma)*betapdf(ibf(:,2),alpha(2),beta(2)))./(gamma*ibf(:,2) + ...
	(1 - gamma)*betacdf(ibf(:,2),alpha(2),beta(2)));

% sum of ratio*dibf for all bidders
ratiosum = sum(ratiodibf')';

% consider "remainder" in FOCs: in perfect solution these should be zero
for j=1:p
	FOC(:,j) = -1 + (ibf(:,j) - b').*(ratiosum - ratiodibf(:,j));
	FOC(1,j) = vlow - ibf(1,j);
	FOC(npts,j) = vhigh - ibf(npts,j);
	relerr(:,j) = FOC(:,j)./b';
end
figure
set(gcf,'DefaultLineLineWidth',lwidth)
set(gca,'FontSize',fsize)
plot(b',FOC,[vlow bhigh],[0 0])
xlabel('b')
ylabel('FOC(b)')
h = legend(['Polynomials of degree ',num2str(d)],'Location','SouthWest');
set(h,'Box','off');
set(findobj(h,'type','line'),'visible','off');
axis tight

==> montecarlo/Auction/hpfpacode/Polynomial_Approach/evalchebypoly.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% define recursively the Chebyshev polynomials (of the first kind)

function T = evalchebypoly(z,n)

m = length(z);

if m < (n + 1)
	error('Polynomial degree exceeds number of Chebyshev nodes')
elseif m == (n + 1)
	fprintf('Algorithm is Chebyshev interpolation\n')
end
T = ones(1,m);
T = [T; z];
for i=3:n+1
	T(i,:) = 2*z.*T(i-1,:) - T(i-2,:);
end

% alternative way of building Chebyshev polynomials
%Torig = T;
%for i=1:n+1
%	T(i,:) = cos((i - 1)*acos(z));
%end
%T - Torig

% plot Chebyshev polynomials (for fun)
%figure
%hold all
%for i=1:n+1
%	plot(z,T(i,:))
%end
%axis tight

==> montecarlo/Auction/hpfpacode/Polynomial_Approach/evalchebypolyderiv.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% define recursively the derivative of Chebyshev polynomials (of the first
% kind) 

function dT = evalchebypolyderiv(z,n)

m = length(z);

if m < (n + 1)
	error('Polynomial degree exceeds number of Chebyshev nodes')
elseif m == (n + 1)
	fprintf('Algorithm is Chebyshev interpolation\n')
end
T = ones(1,m);
T = [T; z];
dT0 = zeros(1,m);
dT1 = ones(1,m);
dT = [dT0; dT1];
for i=3:n+1
	T(i,:) = 2*z.*T(i-1,:) - T(i-2,:);
	dT(i,:) = 2*T(i-1,:) + 2*z.*dT(i-1,:) - dT(i-2,:);
end

==> montecarlo/Auction/hpfpacode/Polynomial_Approach/fprintAmplParamCLSU.m <==
% ASMAL - A Simple MatLab/AMPL Link
% ---------------------------------
% (c) 2006 Ronald Hochreiter <ronald.hochreiter@compmath.net>
% http://www.compmath.net/ronald.hochreiter/
% 
% modifified by Che-Lin Su < c-su@kellogg.northwestern.edu >

function fprintAmplParam(fid, strName, dataInput, varargin)

% Initialization

vecFirstIndex = [ 1 1 1 ];
intIncrement = 1;

% First indices

intArgLen = length(varargin);
for intI = 3:-1:1
	if intArgLen >= intI
        varargin{intI};
		vecFirstIndex(intI) = varargin{intI};	
	end
end

% Analyse input data

% intType = 0;
% if iscell(dataInput)
%	intType = 4;
% elseif isscalar(dataInput)
%	intType = 1;
% elseif isvector(dataInput)
% 	intType = 2;
% else
%	intType = 3; % Admittedly, this is a bit dodgy
% end

intType = 0;
if isscalar(dataInput)
	intType = 1;
elseif isvector(dataInput)
	intType = 2;
elseif length(size(dataInput))==2
	intType = 3; % Admittedly, this is a bit dodgy
elseif length(size(dataInput))==3
	intType = 4; % Admittedly, this is a bit dodgy
end

% Type 1: Scalar

if intType == 1
	%fprintf(fid, 'param %s := %s;\n', strName, num2str(dataInput));
    fprintf(fid, 'param %s := %.16f;\n', strName, dataInput);
end

% Type 2: Vector

if intType == 2
	if ( size(dataInput, 1) > size(dataInput, 2) )
		dataInput = dataInput';
	end

	fprintf(fid, 'param %s := \n', strName);
        
	intCount = vecFirstIndex(1);
	for currentValue = dataInput
		%fprintf(fid, '\t%d\t%s\n', intCount, num2str(currentValue));
        fprintf(fid, '\t%d\t%.16f\n', intCount, currentValue);
		intCount = intCount + intIncrement;
	end

	fprintf(fid, ';\n');
end

% Type 3: Matrix

if intType == 3
	intSizeX = size(dataInput, 1);
	intSizeY = size(dataInput, 2);
        
	fprintf(fid, 'param %s : \n', strName);
        
	for intI = vecFirstIndex(1):vecFirstIndex(1)+intSizeY-1
		fprintf(fid, '\t%d\t', intI);
	end
	fprintf(fid, ' := \n');
        
	for intI = vecFirstIndex(2):vecFirstIndex(2)+intSizeX-1
		fprintf(fid, '%d\t', intI);
		for intJ = 1:intSizeY
			fprintf(fid, '%.16f\t', dataInput(intI, intJ));
		end
		fprintf(fid, '\n');
	end
	fprintf(fid, ';\n');
end

% type 4: 3-dimensional matrix

if intType == 4
	intSizeX = size(dataInput, 1);
	intSizeY = size(dataInput, 2);
    intSizeZ = size(dataInput, 3);
    
	fprintf(fid, 'param %s := \n', strName);
    for intZ = vecFirstIndex(1):vecFirstIndex(1)+intSizeZ-1    
        fprintf(fid, '[*,*,%d]: \n', intZ);     
        for intJ = vecFirstIndex(2):vecFirstIndex(1)+intSizeY-1
            fprintf(fid, '\t%d\t', intJ);
        end
        fprintf(fid, ' := \n');
        
        for intI = vecFirstIndex(3):vecFirstIndex(2)+intSizeX-1
            fprintf(fid, '%d\t', intI);
            for intJ = 1:intSizeY
                fprintf(fid, '%.16f\t', dataInput(intI, intJ, intZ));
            end
            fprintf(fid, '\n');
        end
    end
    fprintf(fid, ';\n');
end


==> montecarlo/Auction/hpfpacode/Polynomial_Approach/fprintAmplParamCLSU_initial_guess.m <==
% ASMAL - A Simple MatLab/AMPL Link
% ---------------------------------
% (c) 2006 Ronald Hochreiter <ronald.hochreiter@compmath.net>
% http://www.compmath.net/ronald.hochreiter/
% 
% modifified by Che-Lin Su < c-su@kellogg.northwestern.edu >

function fprintAmplParamCLSU_initial_guess(fid, strName, dataInput, varargin)

% Initialization

vecFirstIndex = [ 1 1 1 ];
intIncrement = 1;

% First indices

intArgLen = length(varargin);
for intI = 3:-1:1
	if intArgLen >= intI
        varargin{intI};
		vecFirstIndex(intI) = varargin{intI};	
	end
end

% Analyse input data

% intType = 0;
% if iscell(dataInput)
%	intType = 4;
% elseif isscalar(dataInput)
%	intType = 1;
% elseif isvector(dataInput)
% 	intType = 2;
% else
%	intType = 3; % Admittedly, this is a bit dodgy
% end

intType = 0;
if isscalar(dataInput)
	intType = 1;
elseif isvector(dataInput)
	intType = 2;
elseif length(size(dataInput))==2
	intType = 3; % Admittedly, this is a bit dodgy
elseif length(size(dataInput))==3
	intType = 4; % Admittedly, this is a bit dodgy
end

% Type 1: Scalar

if intType == 1
	%fprintf(fid, 'param %s := %s;\n', strName, num2str(dataInput));
    fprintf(fid, 'let %s := %.16f;\n', strName, dataInput);
end

% Type 2: Vector

if intType == 2
	if ( size(dataInput, 1) > size(dataInput, 2) )
		dataInput = dataInput';
	end

	fprintf(fid, 'let %s := \n', strName);
        
	intCount = vecFirstIndex(1);
	for currentValue = dataInput
		%fprintf(fid, '\t%d\t%s\n', intCount, num2str(currentValue));
        fprintf(fid, '\t%d\t%.16f\n', intCount, currentValue);
		intCount = intCount + intIncrement;
	end

	fprintf(fid, ';\n');
end

% Type 3: Matrix

if intType == 3
	intSizeX = size(dataInput, 1);
	intSizeY = size(dataInput, 2);
        
	%fprintf(fid, 'let %s : \n', strName);
    	
	%for intI = vecFirstIndex(1):vecFirstIndex(1)+intSizeY-1
	%	fprintf(fid, '\t%d\t', intI);
	%end
	%fprintf(fid, ' := \n');
        
	for intI = vecFirstIndex(2):vecFirstIndex(2)+intSizeX-1
		%fprintf(fid, 'let %s[', strName)
		%for intJ = 1:intSizeY
		%	if (intJ == intSizeY)
		%		fprintf(fid, '%d] := ', intJ)
		%	else
		%		fprintf(fid, '%d,', intJ);
		%	end
		%end
		
		for intJ = 1:intSizeY
			fprintf(fid, 'let %s[%d,%d] := %.16f;\n', strName, intI-1, intJ, dataInput(intI, intJ));
		end
		%fprintf(fid, '\n');
	end
	%fprintf(fid, ';\n');
end

% type 4: 3-dimensional matrix

if intType == 4
	intSizeX = size(dataInput, 1);
	intSizeY = size(dataInput, 2);
    intSizeZ = size(dataInput, 3);
    
	fprintf(fid, 'let %s := \n', strName);
    for intZ = vecFirstIndex(1):vecFirstIndex(1)+intSizeZ-1    
        fprintf(fid, '[*,*,%d]: \n', intZ);     
        for intJ = vecFirstIndex(2):vecFirstIndex(1)+intSizeY-1
            fprintf(fid, '\t%d\t', intJ);
        end
        fprintf(fid, ' := \n');
        
        for intI = vecFirstIndex(3):vecFirstIndex(2)+intSizeX-1
            fprintf(fid, '%d\t', intI);
            for intJ = 1:intSizeY
                fprintf(fid, '%.16f\t', dataInput(intI, intJ, intZ));
            end
            fprintf(fid, '\n');
        end
    end
    fprintf(fid, ';\n');
end


==> montecarlo/Auction/hpfpacode/Polynomial_Approach/fpsb_cheby_dr.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% approximate bid function at first-price, sealed-bid auction when bidders
% draw valuations from a Beta distribution (with integer parameters a and
% b).  bid function is approximated by a Chebyshev polynomial, the
% coefficients of which are found using AMPL 

clear all
clc

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% define parameters of instance
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% degree of each Chebyshev polynomial
d = 25;
% beta distribution parameters
alpha = [1 1];
beta = [1 1];
gamma = 0.1;

if length(alpha) ~= length(beta)
	error('The vectors of shape parameters must be of the same length')
end
% lower bound of valuation support
vlow = 0;
% upper bound of valuation support
vhigh = 1;
% number of players 
p = length(alpha);

% number of points in grid space
npts = 40;
% number of points to uses on shape constraints
nconpts = 100;

% parameters for figure properties
lwidth = 2;
fsize = 14;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% export data to AMPL
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
fid = fopen('fpsb.dat', 'w');
fprintf(fid,'# Timothy P. Hubbard\n');
fprintf(fid,'# timothy.hubbard@colby.edu\n\n');
fprintf(fid,'# parameter data file\n');
fprintf(fid,'# values output: %s\n\n',datestr(now));
fprintf(fid,'data;\n\n');
fprintAmplParamCLSU(fid,'d',d);
fprintAmplParamCLSU(fid,'p',p);
fprintAmplParamCLSU(fid,'npts',npts);
fprintAmplParamCLSU(fid,'nconpts',nconpts);
fprintAmplParamCLSU(fid,'pi',pi);
fprintAmplParamCLSU(fid,'vlow',vlow);
fprintAmplParamCLSU(fid,'vhigh',vhigh);
fprintAmplParamCLSU(fid,'alpha',alpha);
fprintAmplParamCLSU(fid,'beta',beta);
fprintAmplParamCLSU(fid,'gamma',gamma);
% initial guess, if any special one
%fpsbsoln;
bhigh = 0.5;
a(1,1) = 0.5;
a(2,1) = 0.5;
a(2,2) = 0.5;
a(1,2) = 0.5;
if exist('bhigh')
	fprintAmplParamCLSU_initial_guess(fid,'bhigh',bhigh);
end
if exist('a')
	% if last solution is called as guess, and last solution involved
	% higher degree polynomial, this will only take first (d + 1) elements
	if (size(a,1) > d + 1)
		a = a(1:d+1,:);
	end
	fprintAmplParamCLSU_initial_guess(fid,'a',a);
end
fclose(fid);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% call AMPL from Matlab
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
!myampl fpsb.dr


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% input solution and plot
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
fpsbsoln;


% points to evaluate (inverse) bid function at
u = linspace(vlow,bhigh,1000);
z = 2*(u - vlow)./(bhigh - vlow) - 1;
T = evalchebypoly(z,d);

set(0,'defaulttextinterpreter','latex','Defaulttextfontsize',fsize);

% construct Chebyshev polynomial approximation
for j=1:p
	for i=1:length(u)
		aT(:,i) = a(:,j).*T(:,i);
	end
	fhat(:,j) = sum(aT);
end
figure
set(gcf,'DefaultLineLineWidth',lwidth)
set(gca,'FontSize',fsize)
plot(fhat(:,1),u,'k',fhat(:,2),u,'k-.',[0 vhigh],[0 vhigh],'k')
xlabel('$\mathbf{v}$')
ylabel('$\mathbf{s}$')
axis([vlow vhigh vlow vhigh])
L = legend('$\mathbf{\hat{\sigma}_1(v)}$', ...
	'$\mathbf{\hat{\sigma}_2(v)}$');
set(L,'Interpreter','latex','Location','NorthWest')

[foc,relerr] = doerrorcheby(alpha,beta,gamma,vlow,vhigh,a, ...
	bhigh,lwidth,fsize);
foc = [foc(:,1); foc(:,2)];
meanerr = mean(abs(foc));
stderr = std(abs(foc));
minerr = min(abs(foc));
maxerr = max(abs(foc));

% if valuation distributions are the same for all players, can compute
% analytic bid functions to compare to approximated bid functions
if (length(unique(alpha)) == 1) & (length(unique(beta)) == 1)
	v = linspace(0,1,100);
	Fv = betacdf(v,alpha(1),beta(1));
	Fvlow = betacdf(vlow,alpha(1),beta(1));
	Fvhigh = betacdf(vhigh,alpha(1),beta(1));
	Fv = (Fv - Fvlow)./(Fvhigh - Fvlow);
	% integral portion of symmetric bid function
	for i=1:length(v)
		Q(i) = quad(@risam_quad,vlow,v(i),1e-8,[],alpha(1),beta(1),p, ...
			vlow,vhigh);
	end    
    % compute bid function
    b = v - Q./Fv.^(p - 1);
	figure
	set(gcf,'DefaultLineLineWidth',lwidth)
	set(gca,'FontSize',fsize)
	plot(fhat,u,v,b,[vlow vhigh],[vlow vhigh])
	xlabel('v')
	ylabel('b')
	axis([vlow vhigh vlow vhigh])
	leg = cellstr('');
	for j=1:p
		leg{j} = strcat('\approx Beta_',num2str(j),'(v)');
	end
	leg{p+1} = 'Beta(v)';
	leg{p+2} = '45^o Line';
	legend(leg{:},'Location','NorthWest')
end

==> montecarlo/Auction/hpfpacode/Polynomial_Approach/fpsb_cheby_dr_apvp.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% approximate bid function at first-price, sealed-bid auction when bidders
% draw valuations from a Beta distribution (with integer parameters a and
% b).  bid function is approximated by a Chebyshev polynomial, the
% coefficients of which are found using AMPL 

clear all
clc

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% define parameters of instance
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% degree of each Chebyshev polynomial
d = 3;
% beta distribution parameters
alpha = [1 3];
beta = [1 1];
epsilon = 0.1;
gamma = 0.1;
tau = 0.5;

if length(alpha) ~= length(beta)
	error('The vectors of shape parameters must be of the same length')
end
% lower bound of valuation support
vlow = 0;
% upper bound of valuation support
vhigh = 1;
% number of players 
p = length(alpha);

% number of points in grid space
npts = 500;
% number of points to uses on shape constraints
nconpts = 1000;

% parameters for figure properties
lwidth = 2;
fsize = 14;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% export data to AMPL
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
fid = fopen('fpsb_copula.dat', 'w');
fprintf(fid,'# Timothy P. Hubbard\n');
fprintf(fid,'# timothy.hubbard@colby.edu\n\n');
fprintf(fid,'# parameter data file\n');
fprintf(fid,'# values output: %s\n\n',datestr(now));
fprintf(fid,'data;\n\n');
fprintAmplParamCLSU(fid,'d',d);
fprintAmplParamCLSU(fid,'p',p);
fprintAmplParamCLSU(fid,'npts',npts);
fprintAmplParamCLSU(fid,'nconpts',nconpts);
fprintAmplParamCLSU(fid,'pi',pi);
fprintAmplParamCLSU(fid,'vlow',vlow);
fprintAmplParamCLSU(fid,'vhigh',vhigh);
fprintAmplParamCLSU(fid,'alpha',alpha);
fprintAmplParamCLSU(fid,'beta',beta);
fprintAmplParamCLSU(fid,'gamma',gamma);
fprintAmplParamCLSU(fid,'theta',copulaparam('Frank',tau));
% initial guess, if any special one
%fpsbsoln;
%bhigh = 0.5;
if exist('bhigh')
	fprintAmplParamCLSU_initial_guess(fid,'bhigh',bhigh);
end
if exist('a')
	% if last solution is called as guess, and last solution involved
	% higher degree polynomial, this will only take first (d + 1) elements
	if (size(a,1) > d + 1)
		a = a(1:d+1,:);
	end
	fprintAmplParamCLSU_initial_guess(fid,'a',a);
end
fclose(fid);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% call AMPL from Matlab
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
!myampl fpsb_copula.dr


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% input solution and plot
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
fpsbsoln_copula;


% points to evaluate (inverse) bid function at
u = linspace(vlow,bhigh,10000);
z = 2*(u - vlow)./(bhigh - vlow) - 1;
T = evalchebypoly(z,d);

set(0,'defaulttextinterpreter','latex','Defaulttextfontsize',fsize);

% construct Chebyshev polynomial approximation
for j=1:p
	for i=1:length(u)
		aT(:,i) = a(:,j).*T(:,i);
	end
	fhat(:,j) = sum(aT);
end
figure
set(gcf,'DefaultLineLineWidth',lwidth)
set(gca,'FontSize',fsize)
plot(fhat(:,1),u,'k',fhat(:,2),u,'k-.',[0 vhigh],[0 vhigh],'k')
xlabel('$\mathbf{v}$')
ylabel('$\mathbf{s}$')
axis([vlow vhigh vlow vhigh])
L = legend('$\mathbf{\hat{\sigma}_1(v)}$', ...
	'$\mathbf{\hat{\sigma}_2(v)}$');
set(L,'Interpreter','latex','Location','NorthWest')


==> montecarlo/Auction/hpfpacode/Polynomial_Approach/fpsbsoln.m <==
a(1,1) = 0.4999999705914204;
a(1,2) = 0.4999999802767332;
a(2,1) = 0.4999999527686609;
a(2,2) = 0.5000000073823530;
a(3,1) = 0.0000000292554622;
a(3,2) = 0.0000000408143383;
a(4,1) = 0.0000000723923494;
a(4,2) = -0.0000000034317621;
a(5,1) = 0.0000000024017282;
a(5,2) = -0.0000000246646541;
a(6,1) = -0.0000000287876286;
a(6,2) = -0.0000000103949911;
a(7,1) = -0.0000000012490689;
a(7,2) = -0.0000000014487570;
a(8,1) = 0.0000000034730176;
a(8,2) = 0.0000000089965879;
a(9,1) = -0.0000000022256457;
a(9,2) = 0.0000000071687652;
a(10,1) = -0.0000000000602683;
a(10,2) = -0.0000000034840963;
a(11,1) = 0.0000000018372245;
a(11,2) = -0.0000000014973063;
a(12,1) = 0.0000000000996367;
a(12,2) = 0.0000000008936748;
a(13,1) = -0.0000000006114910;
a(13,2) = -0.0000000011208839;
a(14,1) = 0.0000000002395543;
a(14,2) = 0.0000000001342540;
a(15,1) = -0.0000000000432158;
a(15,2) = 0.0000000003077082;
a(16,1) = -0.0000000003248762;
a(16,2) = -0.0000000001900670;
a(17,1) = -0.0000000000779986;
a(17,2) = -0.0000000001593905;
a(18,1) = 0.0000000002478223;
a(18,2) = -0.0000000002852767;
a(19,1) = 0.0000000001248494;
a(19,2) = 0.0000000003664130;
a(20,1) = 0.0000000000170799;
a(20,2) = 0.0000000003691708;
a(21,1) = 0.0000000004116174;
a(21,2) = -0.0000000001509306;
a(22,1) = 0.0000000003860373;
a(22,2) = 0.0000000001335053;
a(23,1) = -0.0000000000424403;
a(23,2) = -0.0000000000125334;
a(24,1) = -0.0000000002157607;
a(24,2) = -0.0000000002085651;
a(25,1) = -0.0000000003723867;
a(25,2) = 0.0000000001205156;
a(26,1) = -0.0000000002355818;
a(26,2) = 0.0000000000853277;
bhigh = 0.5000000106678140;
convresult = 0.0000000000000000;


==> montecarlo/Auction/hpfpacode/Polynomial_Approach/fpsbsoln_copula.m <==
a(1,1) = 0.5238133532630764;
a(1,2) = 0.5227775755403161;
a(2,1) = 0.4737778748418328;
a(2,2) = 0.5176097916370945;
a(3,1) = -0.0238133532630762;
a(3,2) = -0.0227775755403173;
a(4,1) = 0.0262221251581673;
a(4,2) = -0.0176097916370943;
bhigh = 0.8697107896860848;
convresult = 0.0000000000000000;


==> montecarlo/Auction/hpfpacode/Polynomial_Approach/frankpdf.m <==
function c = frankpdf(u,v,alpha)


num = exp(-alpha*u).*exp(-alpha*v).*(exp(-alpha) - 1);
denom = ((exp(-alpha) - 1) + (exp(-alpha*u) - 1).*(exp(-alpha*v) - 1)).^2;
c = -alpha*num./denom;

==> montecarlo/Auction/hpfpacode/Polynomial_Approach/risam_quad.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% function to evaluate the integral portion of the analytic, symmetric case
% using Simpson's rule

function y = risam_quad(x,alpha,beta,p,vlow,vhigh)

Fv = betacdf(x,alpha,beta);
Fvlow = betacdf(vlow,alpha,beta);
Fvhigh = betacdf(vhigh,alpha,beta);
Fv = (Fv - Fvlow)./(Fvhigh - Fvlow);

y = Fv.^(p - 1);

==> montecarlo/Auction/hpfpacode/Shooting_Algorithm/converge.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% investigate whether current iteration has achieved convergence
% conv = -1  invalid solution, has not converged
% conv =  0  valid solution, has not converged
% conv =  1  valid solution, has converged to within tolerance

function conv = converge(bids,ibf,vlow,vhigh,ctol)

p = size(ibf,2);
npts = length(bids);
conv = 0;

% check if ibf solutions "blow up" at any point---really this is the key to
% knowing whether bhigh must be increased or decreased
if (sum(isfinite(ibf)) < npts)
    conv = -1;
    return
end

% check that ibfs are monotonically decreasing (since we're integrating
% backwards
for i=1:p
	if issorted(-ibf(:,i)) ~= 1
		conv = -1;
		return
	end
end

% check if the ibfs are contained on [vlow,vhigh]
if (min(ibf(npts,:)) < vlow) || (max(ibf(1,:)) > vhigh)
	conv = -1;
	return
end

% check if ibfs at vlow are close enough to zero
if (max(abs(ibf(npts,:) - vlow)) < ctol)
	conv = 1;
end

==> montecarlo/Auction/hpfpacode/Shooting_Algorithm/doerrorshooting.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% conduct error analysis on a bid function approximated by a shooting
% algorithm

function [FOC,relerr] = doerrorshooting(alpha,beta,gamma,vlow,vhigh,bhigh, ...
	sol,tol,lwidth,fsize)

p = length(alpha);

% bids to do error anlysis at
npts = 1000;
b = linspace(bhigh,vlow,npts);
% evaluate ode solution at these bids
ibf = deval(sol,b);
ibf = ibf';

% most likely cannot evaluate near high bid
num_nans = p*npts - sum(sum(isfinite(ibf)));
fprintf('IBFs have %d NaN points (close to high bid) of %d total points\n\n', ...
	num_nans,p*npts)

% compute derivative at bids given approximated ibfs
for i=1:npts
	dibf(i,:) = sysode(b(i),ibf(i,:),alpha,beta,vlow,vhigh);
end

% construct ratio of pdf to cdf
ratio(:,1) = ibf(:,1);
ratio(:,2) = (gamma*ibf(:,2) + ...
	(1 - gamma)*betacdf(ibf(:,2),alpha(2),beta(2)))./ ...
	(gamma*1 + (1 - gamma)*betapdf(ibf(:,2),alpha(2),beta(2)));
ratio = 1./ratio;

% sum of ratio*dibf for all bidders
ratiodibf = ratio.*dibf;
ratiosum = sum(ratiodibf')';

% consider "remainder" in FOCs: in perfect solution these should be zero
for j=1:p
	FOC(:,j) = -1 + (ibf(:,j) - b').*(ratiosum - ratiodibf(:,j));
	FOC(1,j) = vhigh - ibf(1,j);
	FOC(npts,j) = vlow - ibf(npts,j);
	relerr(:,j) = FOC(:,j)./b';
end
figure
set(gcf,'DefaultLineLineWidth',lwidth)
set(gca,'FontSize',fsize)
plot(b,FOC,[vlow bhigh],[0 0])
xlabel('b')
ylabel('FOC(b)')
h = legend(['ODE relative tolerance: ',num2str(tol)], ...
	'Location','SouthWest');
set(h,'Box','off');
set(findobj(h,'type','line'),'visible','off');
axis tight

==> montecarlo/Auction/hpfpacode/Shooting_Algorithm/fpsb_shooting_dr.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% shooting algorithm for solving for bid functions at asymmetric auction.
% use ode solver to find solution for each guess of high bid

clear all
clc
tic

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% define parameters of instance
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% beta distribution parameters
alpha = [1 1];
beta = [1 1];
gamma = 0.1;
if length(alpha) ~= length(beta)
	error('The vectors of shape parameters must be of the same length')
end
% number of points in grid space
npts = 200;
% lower bound of valuation support
vlow = 0;
% upper bound of valuation support
vhigh = 1;
% number of players 
p = length(alpha);

% convergence tolerance at vlow
ctol = 1e-3;
tol = 1e-3;
options = odeset('RelTol',tol);

% parameters for figure properties
lwidth = 2;
fsize = 14;
set(0,'defaulttextinterpreter','latex','Defaulttextfontsize',fsize);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% find interval containing the true (unknown) high bid
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% initial guess of high bid
bhigh = .6;

% evaluate inverse bid functions over [vlow,bhigh]
b = linspace(bhigh,vlow,npts);

% set "initial" (really terminal) condition
initcond = vhigh*ones(size(alpha));

% solve system of differential equations for initial guess
[bids,ibf] = ode45(@sysode,b,initcond,options,alpha,beta,gamma,vlow,vhigh);
ctest = converge(bids,ibf,vlow,vhigh,ctol);

h = 0.01;
iter = 0;
itmax = 100;
if ctest >= 0
	% guess was too low: increase it until solution "blows up" 
	while (ctest >= 0) && (iter < itmax)
		lowbnd = bhigh;
        bhigh = (1 + h)*bhigh;
		highbnd = bhigh;
		b = linspace(highbnd,vlow,npts);
		[bids,ibf] = ode45(@sysode,b,initcond,options, ...
			alpha,beta,gamma,vlow,vhigh);
		ctest = converge(bids,ibf,vlow,vhigh,ctol);
		iter = iter + 1;
	end
else
	% guess was too high: decrease it until solution no longer "blows up"
	while (ctest < 0) && (iter < itmax)
        highbnd = bhigh;
		bhigh = (1 - h)*bhigh;
		lowbnd = bhigh;
		b = linspace(lowbnd,vlow,npts);
		[bids,ibf] = ode45(@sysode,b,initcond,options, ...
			alpha,beta,gamma,vlow,vhigh);
		ctest = converge(bids,ibf,vlow,vhigh,ctol);
		iter = iter + 1;
	end
end
fprintf('Bounds on unknown high bid found: [%.9f,%.9f]\n',lowbnd,highbnd)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% bisection algorithm to converge to true high bid
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% consider midpoint as new guess
bhigh = (lowbnd + highbnd)/2;
b = linspace(bhigh,vlow,npts);
[bids,ibf] = ode45(@sysode,b,initcond,options,alpha,beta,gamma,vlow,vhigh);
ctest = converge(bids,ibf,vlow,vhigh,ctol);

while ctest ~= 1 && iter < itmax
	if ctest < 0
		% if midpoint above high bid, new interval is [lowbnd,bhigh]
        highbnd = bhigh;
        bhigh = (lowbnd + highbnd)/2;
		b = linspace(bhigh,vlow,npts);
		[bids,ibf] = ode45(@sysode,b,initcond,options, ...
			alpha,beta,gamma,vlow,vhigh);
	else
		% if midpoint below high bid, new interval is [bhigh,highbnd]
        lowbnd = bhigh;
        bhigh = (lowbnd + highbnd)/2;
		b = linspace(bhigh,vlow,npts);
		[bids,ibf] = ode45(@sysode,b,initcond,options, ...
			alpha,beta,gamma,vlow,vhigh);
	end
	ctest = converge(bids,ibf,vlow,vhigh,ctol);
    iter = iter + 1;
end
comptime = toc;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% output some results
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% print some results about convergence
if ctest ~= 1
    bhigh = lowbnd;
	b = linspace(bhigh,vlow,npts);
	[bids,ibf] = ode45(@sysode,b,initcond,options,alpha,beta,gamma,vlow,vhigh);
	fprintf('\nProgram terminated after %i iterations\n',iter)
	for i=1:p
		fprintf('ibf(vlow) for bidder %i: %.9f\n',i,ibf(npts,i))
	end
	fprintf('Try again with guess: bhigh = %.9f\n',bhigh)
else
	fprintf('Unknown high bid found: %.9f\n',bhigh)
	b = linspace(bhigh,vlow,npts);
    [bids,ibf] = ode45(@sysode,b,initcond,options,alpha,beta,gamma,vlow,vhigh);
    fprintf('\nConvergence after %i iterations with bhigh = %.9f\n', ...
		iter,bhigh)
    for i=1:p
		fprintf('Error at vlow for bidder %i: %.9f\n',i,ibf(npts,i) - vlow)
    end
end

bhigh = max(bids);
blow = min(bids);

% plot some figures
figure
box on
set(gcf,'DefaultLineLineWidth',lwidth)
set(gca,'FontSize',fsize)
plot(ibf,bids,[vlow vhigh],[vlow vhigh])
xlabel('$\mathbf{v}$')
ylabel('$\mathbf{\sigma(v)}$')
axis([vlow vhigh vlow vhigh])
leg = cellstr('');
for j=1:p
	leg{j} = strcat('$\mathbf{\hat{\sigma}_',num2str(j),'(v)}$');
end
leg{p+1} = '$\mathbf{45^\textrm{o}}$ Line';
L = legend(leg{:});
set(L,'Interpreter','latex','Location','NorthWest');
   
% plot densities for instance
v = vlow:0.0001:vhigh;
for j=1:p
	dens(:,j) = betapdf(v,alpha(j),beta(j));
	cdf_vlow(j) = betacdf(vlow,alpha(j),beta(j));
	cdf_vhigh(j) = betacdf(vhigh,alpha(j),beta(j));
	dens(:,j) = dens(:,j)./(cdf_vhigh(j) - cdf_vlow(j));
end
figure
box on
set(gcf,'DefaultLineLineWidth',lwidth)
set(gca,'FontSize',fsize)
plot(v,dens)
xlabel('$\mathbf{v}$')
ylabel('$\mathbf{f(v)}$')
xlim([vlow vhigh])
leg = cellstr('');
for j=1:p
	leg{j} = strcat('$\mathbf{\alpha =',num2str(alpha(j)), ...
		'}$, $\mathbf{\beta = ',num2str(beta(j)),'}$');
end
L = legend(leg{:});
set(L,'Interpreter','latex','Location','South','Orientation','horizontal');

% do error analysis
vlow = max(min(ibf));
sol = ode45(@sysode,[bhigh vlow],initcond,options,alpha,beta,gamma,vlow,vhigh);
FOC = doerrorshooting(alpha,beta,gamma,vlow,vhigh,bhigh,sol,tol, ...
	lwidth,fsize);
foc = [FOC(:,1); FOC(:,2)];
meanerr = mean(abs(foc));
stderr = std(abs(foc));
minerr = min(abs(foc));
maxerr = max(abs(foc));

% if valuation distributions are the same for all players, can compute
% analytic bid functions to compare to approximated bid functions
if (length(unique(alpha)) == 1) & (length(unique(beta)) == 1)
	Fv = betacdf(v,alpha(1),beta(1));
	Fvlow = betacdf(vlow,alpha(1),beta(1));
	Fvhigh = betacdf(vhigh,alpha(1),beta(1));
	Fv = (Fv - Fvlow)./(Fvhigh - Fvlow);
	% integral portion of symmetric bid function
	for i=1:length(v)
		Q(i) = quad(@risam_quad,vlow,v(i),1e-8,[],alpha(1),beta(1),p, ...
			vlow,vhigh);
	end
	% compute bid function
	b = v - Q./Fv.^(p - 1);
	figure
	box on
	set(gcf,'DefaultLineLineWidth',lwidth)
	set(gca,'FontSize',fsize)
	plot(ibf(:,1),bids,'--',ibf(:,2),bids,'-.',v,b,'-', ...
		[vlow vhigh],[vlow vhigh],'-k')
	xlabel('$\mathbf{v}$')
	ylabel('$\mathbf{\sigma(v)}$')
	axis([vlow vhigh vlow vhigh])
	leg = cellstr('');
	for j=1:p
		leg{j} = strcat('$\mathbf{\hat{\sigma}_',num2str(j),'(v)}$');
	end
	leg{p+1} = '$\mathbf{\sigma(v)}$';
	leg{p+2} = '$\mathbf{45^\textrm{o}}$ Line';
	L = legend(leg{:});
	set(L,'Interpreter','latex','Location','NorthWest');
end

==> montecarlo/Auction/hpfpacode/Shooting_Algorithm/risam_quad.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% function to evaluate the integral portion of the analytic, symmetric case
% using Simpson's rule

function y = risam_quad(x,alpha,beta,p,vlow,vhigh)

Fv = betacdf(x,alpha,beta);
Fvlow = betacdf(vlow,alpha,beta);
Fvhigh = betacdf(vhigh,alpha,beta);
Fv = (Fv - Fvlow)./(Fvhigh - Fvlow);

y = Fv.^(p - 1);

==> montecarlo/Auction/hpfpacode/Shooting_Algorithm/sysode.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% define first-order conditions for inverse bid functions in FPSB auction

function dibf = sysode(b,ibf,alpha,beta,gamma,vlow,vhigh)

p = length(alpha);

ratio(1) = ibf(1);
ratio(2) = (gamma*ibf(2) + ...
	(1 - gamma)*betacdf(ibf(2),alpha(2),beta(2)))./ ...
	(gamma*1 + (1 - gamma)*betapdf(ibf(2),alpha(2),beta(2)));

% express system of ODEs
sumterm = sum(1./(ibf - b));
dibf = zeros(size(ibf));
for i=1:p
	dibf(i) = ratio(i)*(sumterm/(p - 1) - 1/(ibf(i) - b));
end

==> montecarlo/Auction/hpfpacode/Shooting_Algorithm/unifexample.m <==
% Timothy P. Hubbard
% timothy.hubbard@colby.edu

% shooting algorithm for solving for bid functions at asymmetric auction.
% use ode solver to find solution for each guess of high bid

clear all
clc

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% define parameters of instance
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% beta distribution parameters
alpha = [1 1];
beta = [1 1];
if length(alpha) ~= length(beta)
	error('The vectors of shape parameters must be of the same length')
end
% number of points in grid space
npts = 1000;
% lower bound of valuation support
vlow = 0;
% upper bound of valuation support
vhigh = 1;
% number of players 
p = length(alpha);

% convergence tolerance at vlow
ctol = 1e-5;
tol = 1e-5;
options = odeset('RelTol',tol);

% parameters for figure properties
lwidth = 2;
fsize = 14;
set(0,'defaulttextinterpreter','latex','Defaulttextfontsize',fsize);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% find interval containing the true (unknown) high bid
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% initial guess of high bid
bhigh = (vhigh + vlow)*2/3;

% evaluate inverse bid functions over [vlow,bhigh]
b = linspace(bhigh,vlow,npts);

% set "initial" (really terminal) condition
initcond = vhigh*ones(size(alpha));

% solve system of differential equations for initial guess
[bids,ibf] = ode45(@sysode,b,initcond,options,alpha,beta,vlow,vhigh);
ctest = converge(bids,ibf,vlow,vhigh,ctol);

h = 0.01;
iter = 0;
itmax = 500;
if ctest >= 0
	% guess was too low: increase it until solution "blows up" 
	while (ctest >= 0) && (iter < itmax)
		lowbnd = bhigh;
        bhigh = (1 + h)*bhigh;
		highbnd = bhigh;
		b = linspace(highbnd,vlow,npts);
		[bids,ibf] = ode45(@sysode,b,initcond,options, ...
			alpha,beta,vlow,vhigh);
		ctest = converge(bids,ibf,vlow,vhigh,ctol);
		iter = iter + 1;
	end
else
	% guess was too high: decrease it until solution no longer "blows up"
	while (ctest < 0) && (iter < itmax)
        highbnd = bhigh;
		bhigh = (1 - h)*bhigh;
		lowbnd = bhigh;
		b = linspace(lowbnd,vlow,npts);
		[bids,ibf] = ode45(@sysode,b,initcond,options, ...
			alpha,beta,vlow,vhigh);
		ctest = converge(bids,ibf,vlow,vhigh,ctol);
		iter = iter + 1;
	end
end
fprintf('Bounds on unknown high bid found: [%.9f,%.9f]\n',lowbnd,highbnd)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% bisection algorithm to converge to true high bid
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% consider midpoint as new guess
bhigh = (lowbnd + highbnd)/2;
b = linspace(bhigh,vlow,npts);
[bids,ibf] = ode45(@sysode,b,initcond,options,alpha,beta,vlow,vhigh);
ctest = converge(bids,ibf,vlow,vhigh,ctol);

while ctest ~= 1 && iter < itmax
	if ctest < 0
		% if midpoint above high bid, new interval is [lowbnd,bhigh]
        highbnd = bhigh;
        bhigh = (lowbnd + highbnd)/2;
		b = linspace(bhigh,vlow,npts);
		[bids,ibf] = ode45(@sysode,b,initcond,options, ...
			alpha,beta,vlow,vhigh);
	else
		% if midpoint below high bid, new interval is [bhigh,highbnd]
        lowbnd = bhigh;
        bhigh = (lowbnd + highbnd)/2;
		b = linspace(bhigh,vlow,npts);
		[bids,ibf] = ode45(@sysode,b,initcond,options, ...
			alpha,beta,vlow,vhigh);
	end
	ctest = converge(bids,ibf,vlow,vhigh,ctol);
    iter = iter + 1;
end


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% output some results
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% print some results about convergence
if ctest ~= 1
    bhigh = lowbnd;
	b = linspace(bhigh,vlow,npts);
	[bids,ibf] = ode45(@sysode,b,initcond,options,alpha,beta,vlow,vhigh);
	fprintf('\nProgram terminated after %i iterations\n',iter)
	for i=1:p
		fprintf('ibf(vlow) for bidder %i: %.9f\n',i,ibf(npts,i))
	end
	fprintf('Try again with guess: bhigh = %.9f\n',bhigh)
else
	fprintf('Unknown high bid found: %.9f\n',bhigh)
	b = linspace(bhigh,vlow,npts);
    [bids,ibf] = ode45(@sysode,b,initcond,options,alpha,beta,vlow,vhigh);
    fprintf('\nConvergence after %i iterations with bhigh = %.9f\n', ...
		iter,bhigh)
    for i=1:p
		fprintf('Error at vlow for bidder %i: %.9f\n',i,ibf(npts,i) - vlow)
    end
end

% final solution for future
sol = ode45(@sysode,b,initcond,options,alpha,beta,vlow,vhigh);

% plot some figures
figure
box on
set(gcf,'DefaultLineLineWidth',lwidth)
set(gca,'FontSize',fsize)
plot(ibf,bids,[vlow vhigh],[vlow vhigh])
xlabel('$\mathbf{v}$')
ylabel('$\mathbf{\sigma(v)}$')
axis([vlow vhigh vlow vhigh])
leg = cellstr('');
for j=1:p
	leg{j} = strcat('$\mathbf{\hat{\sigma}_',num2str(j),'(v)}$');
end
leg{p+1} = '$\mathbf{45^\circ}$ Line';
L = legend(leg{:});
set(L,'Interpreter','latex','Location','NorthWest');
   
% compute bid function
v = linspace(vlow,vhigh,1000);
banaly = v/2;
figure
box on
set(gcf,'DefaultLineLineWidth',lwidth)
set(gca,'FontSize',fsize)
plot(ibf(:,1),bids,'k--',ibf(:,2),bids,'k-.',v,banaly,'k-', ...
	[vlow vhigh],[vlow vhigh],'-k')
xlabel('$\mathbf{v}$')
ylabel('$\mathbf{s}$')
axis([vlow vhigh vlow vhigh])
leg = cellstr('');
for j=1:p
	leg{j} = strcat('$\mathbf{\hat{\sigma}_',num2str(j),'(v)}$');
end
leg{p+1} = '$\mathbf{\sigma(v)}$';
leg{p+2} = '$\mathbf{45^\circ}$ Line';
L = legend(leg{:});
set(L,'Interpreter','latex','Location','NorthWest');

% approximations evaluated at b's associated with vgrid for error analysis
sxint = deval(sol,fliplr(banaly(1:999)));
sxint = horzcat([1; 1],sxint);
sxint = fliplr(sxint);
figure 
plot(v,abs(v - sxint(1,:))./v)



==> montecarlo/Auction/montecarlo_auction.R <==
# clear all ----
rm(list=ls())
library(dplyr)
set.seed(1234)
# output format ----
entry_rate <- matrix(NA,500,2)
colnames(entry_rate) <- c("entry_logger","entry_sawmill")
value_parameters <- matrix(NA,500,4)
colnames(value_parameters) <- c("alpha_l","beta_l","alpha_s","beta_s")
# parameter setting ----
S <- 500 # number of auctions
M_l <- sample(5:10,S,replace = TRUE) # number of potential loggers
M_s <- sample(5:10,S,replace = TRUE) # number of potential sawmills
entry_logger <- 0.1
entry_sawmill <- 0.15
alpha_l <- 2 # parameter for logger
beta_l <- 2
alpha_s <- 5 # parameter for sawmill
beta_s <- 1
auction_data_sample_list <- list()
for (sim in 1:500) {
# simulate auction data ----
number_loggers <- rbinom(S,M_l,entry_logger)
number_sawmill <- rbinom(S,M_s,entry_sawmill)
auction_data <-
  data.frame(
    auction_id = 1:S,
    number_bidders = number_loggers+number_sawmill,
    number_potential_loggers = M_l,
    number_potential_sawmill = M_s,
    number_loggers = number_loggers,
    number_sawmill = number_sawmill
  ) 
## draw valuation ----
auction_bid_data <- data.frame()
for (k in 1:S) {
  temp <- data.frame(
    auction_id = k,
    bidder_id = 1:auction_data$number_bidders[k],
    valuation = NA
  ) %>%
    dplyr::mutate(
      manufacturer_dummy = ifelse(bidder_id > auction_data$number_loggers[k],1,0),
      valuation = ifelse(manufacturer_dummy == 1,
                          rbeta(auction_data$number_sawmill[k],alpha_s,beta_s),
                          rbeta(auction_data$number_loggers[k],alpha_l,beta_l))
    )
  auction_bid_data <- rbind(auction_bid_data,temp)
}
## winners and winning price ----
auction_bid_data <- auction_bid_data %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    winning_bid = max(valuation),
    winner_dummy = ifelse(valuation == max(valuation),1,0)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::mutate(
    second_price = ifelse(winner_dummy == 1,
                          0,
                          valuation)
  ) %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    winning_price = max(second_price)
  ) %>%
  dplyr::ungroup()

## Observable auction data ----
auction_data_sample <- auction_bid_data %>%
  dplyr::group_by(auction_id) %>%
  dplyr::summarise(
    number_bidders = max(bidder_id),
    winning_price = max(winning_price),
    manufacturer_dummy = max(winner_dummy*manufacturer_dummy)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::left_join(
    auction_data %>%
      select(
        auction_id,
        number_potential_loggers,
        number_potential_sawmill
      ),
    by = "auction_id"
  ) %>%
  dplyr::mutate(number_bidders = ifelse(is.na(winning_price)==TRUE,
                                        0,number_bidders)) %>%
  dplyr::filter(number_bidders>=1)

####
# Estimation ----
## entry rate ----
### likelihood of having N bidders ----
likelihood_entrants <- 
  function(p){
    likelihood_vec <- rep(0,nrow(auction_data_sample))
    for (k in 1:nrow(auction_data_sample)) {
      number_bidders <- auction_data_sample$number_bidders[k]
      number_potential_loggers <- auction_data_sample$number_potential_loggers[k]
      number_potential_sawmill <- auction_data_sample$number_potential_sawmill[k]
      likelihood <- dbinom(0:number_bidders,
                           number_potential_loggers,
                           p[1], log = FALSE)*
        dbinom(number_bidders:0,
               number_potential_sawmill,
               p[2], log = FALSE)/
        (1-dbinom(0,
                number_potential_loggers,
                p[1], log = FALSE)*
           dbinom(0,
                  number_potential_sawmill,
                  p[2], log = FALSE)) # conditioning on having at least one bidder
      likelihood_vec[k] <- sum(likelihood)
    }
    obj<- -sum(log(likelihood_vec))
    return(obj)
  }
### solve MLE ----
optim_res <- optim(c(0.1,0.1),likelihood_entrants)
entry_rate[sim,] <- optim_res$par
### save simulated data ----
auction_data_sample_list[[sim]] <- auction_data_sample
}
p <- mean(entry_rate[,1])/(mean(entry_rate[,1])+mean(entry_rate[,2]))
## valuation ----
for (sim in 1:500) {
auction_data_sample <- auction_data_sample_list[[sim]] %>%
  dplyr::filter(number_bidders>=2)
likelihood_winningprice <-
  function(par){
    likelihood_vec <- rep(0,nrow(auction_data_sample))
    for (k in 1:nrow(auction_data_sample)) {
      N <- auction_data_sample$number_bidders[k]
      winning_price <- auction_data_sample$winning_price[k]
      manufacturer_dummy <- auction_data_sample$manufacturer_dummy[k]
      winners_cdf_above <- (1-pbeta(winning_price,par[3],par[4]))*manufacturer_dummy+
        (1-pbeta(winning_price,par[1],par[2]))*(1-manufacturer_dummy)
      rivals_vec <- rep(0,N)
      for (n in 0:(N-1)) {
        rivals <- choose((N-1),n)*(p^n)*(1-p)^((N-1)-n)*
          ((n*dbeta(winning_price,par[1],par[2])*
             (pbeta(winning_price,par[1],par[2]))^(n-1)*
             (pbeta(winning_price,par[3],par[4]))^(N-n-1))+
          (((N-1)-n)*dbeta(winning_price,par[3],par[4])*
          (pbeta(winning_price,par[1],par[2]))^(n)*
          (pbeta(winning_price,par[3],par[4]))^((N-1)-n-1)))
        rivals_vec[(n+1)] <- rivals
      }
      likelihood_vec[k] <- sum(rivals_vec)*winners_cdf_above
    }
    obj<- -sum(log(likelihood_vec))
    return(obj)
  }
### solve MLE ----
optim_res <- optim(c(3,3,3,3),likelihood_winningprice)
value_parameters[sim,] <- optim_res$par
}
# save output as csv ----
write.csv(entry_rate,"montecarlo/entry_rate.csv")
write.csv(value_parameters,"montecarlo/value_parameters.csv")

# load output ----
entry_rate <- read.csv("montecarlo/entry_rate.csv",header = TRUE)
value_parameters <- read.csv("montecarlo/value_parameters.csv",header = TRUE)
summary(entry_rate)
summary(value_parameters)
entry_rate_mean <- colMeans(entry_rate)

# Fitting ----
auction_data_sample <- auction_data_sample_list[[1]]
obs_num_bidders <- sort(unique(auction_data_sample$number_bidders))
likelihood_matrix <- matrix(NA, nrow = nrow(auction_data_sample),
                            ncol = length(obs_num_bidders))
for (k in 1:nrow(auction_data_sample)) {
  number_of_potential_bidders_logger <- 
    auction_data_sample$number_potential_loggers[k] 
  number_of_potential_bidders_manufacturer <-
    auction_data_sample$number_potential_sawmill[k]
  for (number_bidders in obs_num_bidders) {
    likelihood <- 
      dbinom(0:number_bidders,
             number_of_potential_bidders_logger,
             entry_rate_mean[2], log = FALSE)*
      dbinom(number_bidders:0,
             number_of_potential_bidders_manufacturer,
             entry_rate_mean[3], log = FALSE)/
      (1-dbinom(0,
                number_of_potential_bidders_logger,
                entry_rate_mean[2], log = FALSE)*
         dbinom(0,
                number_of_potential_bidders_manufacturer,
                entry_rate_mean[3], log = FALSE)) # conditioning on having at least one bidder
    likelihood_matrix[k,number_bidders] <- sum(likelihood)
  }
}
colMeans(likelihood_matrix)
auction_data_sample %>%
  dplyr::group_by(number_bidders) %>%
  dplyr::summarise(
    dplyr::n()/nrow(auction_data_sample)
  ) 


==> montecarlo/cutting_dynamics/est_nfxp.R <==
# Montecalro simulation for dynamic ordered choice model
# Nested Fixed Point Approach
rm(list=ls())
library(dplyr)
# load data ----
simulated_data <- read.csv("simulated_data.csv")
simulated_data <- simulated_data %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    cum_cut = cumsum(action_percentage)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::filter(
    !(cum_cut ==1 & action == 0)
  ) %>%
  dplyr::select(-cum_cut)
# Set parameters ----
euler_constant <- 0.57721566
## sample size ----
S <- 300
## cutting cost ----
c1 <- 0.5
c2 <- 0.05
## price sensitivity ----
alpha <- 1
## discount factor ----
beta <- 0.95
## Number of actions ----
A <- 5
## Terminal period
T <- 10
## price size ----
pgrid <- 10
## number of tract grids ----
tgrid <- 29
# State variables ----
## grids of lumber prices -----
p <- seq(1, pgrid, 1)
## price transition probability ----
pmat <- matrix(0, nrow=length(p), ncol=length(p))
for(i in 1:length(p)){
  pmat[i,] <- dnorm(p, mean=p[i], sd=1)
  pmat[i,] <- pmat[i,]/sum(pmat[i,])
}
pmat <- data.frame(pmat) %>%
  dplyr::mutate(p = p) %>%
  tidyr::gather(key="V", value="p_next_probability", -p) %>%
  dplyr::mutate(
    p_next = 
      as.numeric(gsub("X", "", V))
  ) %>%
  dplyr::select(-V)
## grids of tract size ----
u <- seq(10, (10+tgrid), 1)
## tract matrix ----
umat <- matrix(0, nrow=A, ncol=length(u))
for(i in 1:A){
  umat[i,] <- u*(0.25*(i-1))
}
## tract vector ----
uvec <- matrix(0, nrow=length(umat), ncol=2)
uvec[,1] <- rep(u, each=A)  
uvec[,2] <- as.vector(umat)
colnames(uvec) <- c("initial_tract", "cum_tract")
# Solve model ----
state_matrix <- 
  matrix(0, nrow=length(p)*A, ncol=length(u)+1)
state_matrix[,1] <-
  rep(p, each=A)
## Terminal period, t = T ----
temporal_payoff <-
  matrix(0, nrow=length(p)*A, ncol=length(u)+1)
temporal_payoff[,1] <- 
  rep(p, each=A)
# Storage for original data
temporal_payoff_original <- temporal_payoff
state_matrix_original <- state_matrix

nfxp_obj <- function(par){
temporal_payoff <- temporal_payoff_original
state_matrix <- state_matrix_original
for (i in 1:length(p)) {
  temporal_payoff[((i-1)*A+1):(i*A), 2:(length(u)+1)] <- 
    umat*(par[1]*p[i]-par[2]-umat*par[3])
  state_matrix[((i-1)*A+1):(i*A), 2:(length(u)+1)] <- 
    umat
}
colnames(temporal_payoff) <- c("p", paste0("u", u))
colnames(state_matrix) <- c("p", paste0("u", u))
## Tuning state matrix 
state_matrix <- as.data.frame(state_matrix)
state_matrix <- state_matrix %>%
  tidyr::gather(key="u", value="tract", -p) %>%
  dplyr::mutate(
    initial_tract_size = 
      as.numeric(gsub("u", "", u))
  ) %>%
  dplyr::select(-u)
state_matrix <- state_matrix %>%
  dplyr::group_by(p, initial_tract_size) %>%
  dplyr::mutate(
    action_set = list(unique(tract))
  ) %>%
  ## transform action set to longer
  tidyr::unnest(action_set) %>%
  dplyr::ungroup() %>%
  dplyr::filter(
    action_set <= tract
  )
colnames(state_matrix) <- c("p", "current_tract_size",
                            "initial_tract_size", "action")
## Period t = T-1, T-2, ..., 1 ----
V_next <- temporal_payoff
V_next <- V_next %>%
  as.data.frame(.) %>%
  tidyr::gather(key="u", value="continuation_value", -p) %>%
  dplyr::mutate(
    initial_tract_size = 
      as.numeric(gsub("u", "", u))
  ) %>%
  dplyr::select(-u)
colnames(V_next) <- c("p_next", "continuation_value", "initial_tract_size")
V_next$cum_tract_size <- rep(seq(0,1,by=0.25), length(p)*length(u))
V_next$cum_tract_size <- V_next$cum_tract_size*V_next$initial_tract_size
V_action_list <- list()
for (t in (T-1):1) {
  ## action-specific value function ----
  ### temporal payoff ----
  V_action <- state_matrix %>%
    dplyr::mutate(
      temporal_payoff =
        action*(par[1]*p-par[2]-action*par[3]),
      next_tract_size = 
        current_tract_size - action
    ) %>%
    dplyr::left_join(V_next,
                     by = c("next_tract_size"="cum_tract_size",
                            "initial_tract_size"="initial_tract_size")) %>%
    dplyr::left_join(pmat,
                     by = c("p"="p", "p_next"="p_next")) %>%
    dplyr::group_by(p, current_tract_size, 
                    initial_tract_size, action) %>%
    dplyr::summarize(
      # temporal payoff and expected continuation value
      temporal_payoff = mean(temporal_payoff),
      expected_continuation_value =
        beta* sum(continuation_value*p_next_probability),
    ) %>%
    dplyr::ungroup() %>%
    # conditonal choice probability
    dplyr::mutate(
      action_payoff = temporal_payoff + expected_continuation_value
    ) %>%
    dplyr::group_by(p, current_tract_size, 
                    initial_tract_size) %>%
    dplyr::mutate(
      max_payoff = max(action_payoff),
      action_payoff_original = action_payoff,
      action_payoff = action_payoff - max_payoff,
      choice_probability = 
        exp(action_payoff)/sum(exp(action_payoff))
    ) %>%
    dplyr::ungroup()
  V_next <- V_action %>%
    dplyr::group_by(p, current_tract_size,
                    initial_tract_size) %>%
    dplyr::summarize(
      continuation_value = 
        sum(choice_probability*(action_payoff_original-
                                  log(choice_probability)+
                                  euler_constant))
    ) %>%
    dplyr::ungroup() %>%
    dplyr::mutate(
      continuation_value =
        ifelse(current_tract_size==0, 0, continuation_value)
    )
  colnames(V_next) <- c("p_next", "cum_tract_size", 
                        "initial_tract_size", "continuation_value")
  V_action_list[[t]] <- V_action %>%
    dplyr::mutate(
      time = t
    )
}
V_action_list <- do.call(rbind, V_action_list)
simulated_data_merged <- simulated_data %>%
  dplyr::filter(time < 10) %>%
  dplyr::left_join(V_action_list %>%
                     dplyr::select(p, current_tract_size,
                                   initial_tract_size, action,
                                   time, choice_probability),
                   by = c("p"="p", "current_tract_size"="current_tract_size",
                          "initial_tract_size"="initial_tract_size",
                          "action"="action", "time"="time"))
likelihood <-
  ifelse(is.na(sum(log(simulated_data_merged$choice_probability)))==TRUE,
         1000000,
         -sum(log(simulated_data_merged$choice_probability)))
return(likelihood)
}
nfxp_obj(c(0.5, 0.05, 0.1))
opts <- list("algorithm"="NLOPT_LN_COBYLA",
             "xtol_rel"=1.0e-8)
estimates <- 
  nloptr::nloptr(x0=c(0.5, 0.5, 0.5),
                 eval_f =nfxp_obj, 
                 ub=c(100, 100, 100),
                 lb=c(0, 0, 0),
                 opts=opts)
estimates$solution
estimates$objective



==> montecarlo/cutting_dynamics/mc_erdem.R <==
# Montecalro for dynamic ordered choice model
# Inspired by Eredem, Keane, and Imai (2003?)
rm(list=ls())
library(dplyr)
# Set parameters ----
euler_constant <- 0.57721566
## sample size ----
S <- 1000
## cutting cost ----
c1 <- 0.5
c2 <- 0.05
## price sensitivity ----
alpha <- 1
## discount factor ----
beta <- 0.95
## Number of actions ----
A <- 5
## Terminal period
T <- 10
## price size ----
pgrid <- 10
## number of tract grids ----
tgrid <- 29
# State variables ----
## grids of lumber prices -----
p <- seq(1, pgrid, 1)
## price transition probability ----
pmat <- matrix(0, nrow=length(p), ncol=length(p))
for(i in 1:length(p)){
  pmat[i,] <- dnorm(p, mean=p[i], sd=1)
  pmat[i,] <- pmat[i,]/sum(pmat[i,])
}
pmat <- data.frame(pmat) %>%
  dplyr::mutate(p = p) %>%
  tidyr::gather(key="V", value="p_next_probability", -p) %>%
  dplyr::mutate(
    p_next = 
      as.numeric(gsub("X", "", V))
  ) %>%
  dplyr::select(-V)
## grids of tract size ----
u <- seq(10, (10+tgrid), 1)
## tract matrix ----
umat <- matrix(0, nrow=A, ncol=length(u))
for(i in 1:A){
  umat[i,] <- u*(0.25*(i-1))
}
## tract vector ----
uvec <- matrix(0, nrow=length(umat), ncol=2)
uvec[,1] <- rep(u, each=A)  
uvec[,2] <- as.vector(umat)
colnames(uvec) <- c("initial_tract", "cum_tract")
# Solve model ----
state_matrix <- 
  matrix(0, nrow=length(p)*A, ncol=length(u)+1)
state_matrix[,1] <-
  rep(p, each=A)
## Terminal period, t = T ----
temporal_payoff <-
 matrix(0, nrow=length(p)*A, ncol=length(u)+1)
temporal_payoff[,1] <- 
  rep(p, each=A)
for (i in 1:length(p)) {
  temporal_payoff[((i-1)*A+1):(i*A), 2:(length(u)+1)] <- 
    umat*(alpha*p[i]-c1-umat*c2)
  state_matrix[((i-1)*A+1):(i*A), 2:(length(u)+1)] <- 
    umat
}
colnames(temporal_payoff) <- c("p", paste0("u", u))
colnames(state_matrix) <- c("p", paste0("u", u))
## Tuning state matrix 
state_matrix <- as.data.frame(state_matrix)
state_matrix <- state_matrix %>%
  tidyr::gather(key="u", value="tract", -p) %>%
  dplyr::mutate(
    initial_tract_size = 
      as.numeric(gsub("u", "", u))
  ) %>%
  dplyr::select(-u)
state_matrix <- state_matrix %>%
  dplyr::group_by(p, initial_tract_size) %>%
  dplyr::mutate(
    action_set = list(unique(tract))
  ) %>%
  ## transform action set to longer
  tidyr::unnest(action_set) %>%
  dplyr::ungroup() %>%
  dplyr::filter(
    action_set <= tract
  )
colnames(state_matrix) <- c("p", "current_tract_size",
                            "initial_tract_size", "action")
## Period t = T-1, T-2, ..., 1 ----
V_next <- temporal_payoff
V_next <- V_next %>%
  as.data.frame(.) %>%
  tidyr::gather(key="u", value="continuation_value", -p) %>%
  dplyr::mutate(
    initial_tract_size = 
      as.numeric(gsub("u", "", u))
  ) %>%
  dplyr::select(-u)
colnames(V_next) <- c("p_next", "continuation_value", "initial_tract_size")
V_next$cum_tract_size <- rep(seq(0,1,by=0.25), length(p)*length(u))
V_next$cum_tract_size <- V_next$cum_tract_size*V_next$initial_tract_size
V_action_list <- list()
for (t in (T-1):1) {
  ## action-specific value function ----
  ### temporal payoff ----
  V_action <- state_matrix %>%
    dplyr::mutate(
      temporal_payoff =
        action*(alpha*p-c1-action*c2),
      next_tract_size = 
        current_tract_size - action
    ) %>%
    dplyr::left_join(V_next,
              by = c("next_tract_size"="cum_tract_size",
                     "initial_tract_size"="initial_tract_size")) %>%
    dplyr::left_join(pmat,
              by = c("p"="p", "p_next"="p_next")) %>%
    dplyr::group_by(p, current_tract_size, 
                    initial_tract_size, action) %>%
    dplyr::summarize(
      # temporal payoff and expected continuation value
      temporal_payoff = mean(temporal_payoff),
      expected_continuation_value =
        beta* sum(continuation_value*p_next_probability),
    ) %>%
    dplyr::ungroup() %>%
    # conditonal choice probability
    dplyr::mutate(
      action_payoff = temporal_payoff + expected_continuation_value
    ) %>%
    dplyr::group_by(p, current_tract_size, 
                    initial_tract_size) %>%
    dplyr::mutate(
      max_payoff = max(action_payoff),
      action_payoff_original = action_payoff,
      action_payoff = action_payoff - max_payoff,
      choice_probability = 
        exp(action_payoff)/sum(exp(action_payoff))
    ) %>%
    dplyr::ungroup()
  V_next <- V_action %>%
    dplyr::group_by(p, current_tract_size,
                    initial_tract_size) %>%
    dplyr::summarize(
      continuation_value = 
        sum(choice_probability*(action_payoff_original-
                                  log(choice_probability)+
                                  euler_constant))
    ) %>%
    dplyr::ungroup() %>%
    dplyr::mutate(
      continuation_value =
        ifelse(current_tract_size==0, 0, continuation_value)
    )
  colnames(V_next) <- c("p_next", "cum_tract_size", 
                        "initial_tract_size", "continuation_value")
  V_action_list[[t]] <- V_action %>%
    dplyr::mutate(
      time = t
    )
}

# Data generation ----
set.seed(123)
## initial state ----
previous_state <- 
  data.frame(
    auction_id = 1:S,
    p = sample(p, S, replace=TRUE),
    initial_tract_size = sample(u, S, replace=TRUE),
    time = 1
  ) %>%
  dplyr::mutate(
    current_tract_size = initial_tract_size
  )
simulated_data <-
  previous_state
## draw action ----
for (t in 1:(T-1)) {
V_action <- V_action_list[[t]]
next_state <- previous_state %>%
  dplyr::left_join(V_action,
            by = c("p"="p", 
                   "initial_tract_size"="initial_tract_size",
                   "current_tract_size" = "current_tract_size")) %>%
  dplyr::group_by(auction_id) %>%
  # draw action based on choice probability
  dplyr::mutate(
    action_drawn = sample(action, 1, prob=choice_probability)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::filter(
    action == action_drawn
  ) %>%
  dplyr::mutate(
    current_tract_size = current_tract_size - action_drawn,
    time = (t+1)
  ) %>%
  # draw next price
  dplyr::left_join(pmat,
            by = c("p"="p")) %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    p_drawn = sample(p_next, 1, prob=p_next_probability)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::distinct(auction_id, p_drawn, initial_tract_size, 
                  time, current_tract_size) %>%
  dplyr::rename(
    p = p_drawn
  )
simulated_data <- rbind(simulated_data,
                        next_state)
previous_state <- next_state
}
# recover action choice ----
simulated_data <- simulated_data %>%
  dplyr::arrange(auction_id, time) %>%
  dplyr::group_by(auction_id) %>%
  dplyr::mutate(
    action = current_tract_size - 
      dplyr::lead(current_tract_size)
  ) %>%
  dplyr::ungroup() %>%
  dplyr::mutate(
    action = ifelse(is.na(action), current_tract_size, action),
    action_percentage = action/initial_tract_size
  )
# save data ----
write.csv(simulated_data, "simulated_data.csv")

